On the performativity of SDG classifications in large bibliometric databases

Large bibliometric databases, such as Web of Science, Scopus, and OpenAlex, facilitate bibliometric analyses, but are performative, affecting the visibility of scientific outputs and the impact measurement of participating entities. Recently, these databases have taken up the UN's Sustainable Development Goals (SDGs) in their respective classifications, which have been criticised for their diverging nature. This work proposes using the feature of large language models (LLMs) to learn about the "data bias" injected by diverse SDG classifications into bibliometric data by exploring five SDGs. We build a LLM that is fine-tuned in parallel by the diverse SDG classifications inscribed into the databases' SDG classifications. Our results show high sensitivity in model architecture, classified publications, fine-tuning process, and natural language generation. The wide arbitrariness at different levels raises concerns about using LLM in research practice.

==> figures/venn_diag_classified_pubs/Venn_Diagrams_SDGs.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "2f66b0e6",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Requirement already satisfied: matplotlib in ./miniconda3/lib/python3.11/site-packages (3.8.2)\n",
      "Collecting matplotlib-venn\n",
      "  Obtaining dependency information for matplotlib-venn from https://files.pythonhosted.org/packages/b1/f4/12ea88962cd17acb58bfcce1b93ce256f591698f9adb247de3eea630f590/matplotlib_venn-0.11.10-py3-none-any.whl.metadata\n",
      "  Downloading matplotlib_venn-0.11.10-py3-none-any.whl.metadata (6.4 kB)\n",
      "Requirement already satisfied: contourpy>=1.0.1 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (1.2.0)\n",
      "Requirement already satisfied: cycler>=0.10 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (0.12.1)\n",
      "Requirement already satisfied: fonttools>=4.22.0 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (4.47.0)\n",
      "Requirement already satisfied: kiwisolver>=1.3.1 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (1.4.5)\n",
      "Requirement already satisfied: numpy<2,>=1.21 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (1.26.2)\n",
      "Requirement already satisfied: packaging>=20.0 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (23.1)\n",
      "Requirement already satisfied: pillow>=8 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (10.1.0)\n",
      "Requirement already satisfied: pyparsing>=2.3.1 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (3.1.1)\n",
      "Requirement already satisfied: python-dateutil>=2.7 in ./miniconda3/lib/python3.11/site-packages (from matplotlib) (2.8.2)\n",
      "Collecting scipy (from matplotlib-venn)\n",
      "  Obtaining dependency information for scipy from https://files.pythonhosted.org/packages/c3/32/7915195ca4643508fe9730691eaed57b879646279572b10b02bdadf165c5/scipy-1.12.0-cp311-cp311-macosx_10_9_x86_64.whl.metadata\n",
      "  Downloading scipy-1.12.0-cp311-cp311-macosx_10_9_x86_64.whl.metadata (60 kB)\n",
      "\u001b[2K     \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m60.4/60.4 kB\u001b[0m \u001b[31m903.0 kB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m \u001b[36m0:00:01\u001b[0m\n",
      "\u001b[?25hRequirement already satisfied: six>=1.5 in ./miniconda3/lib/python3.11/site-packages (from python-dateutil>=2.7->matplotlib) (1.16.0)\n",
      "Downloading matplotlib_venn-0.11.10-py3-none-any.whl (33 kB)\n",
      "Downloading scipy-1.12.0-cp311-cp311-macosx_10_9_x86_64.whl (38.9 MB)\n",
      "\u001b[2K   \u001b[90m━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━━\u001b[0m \u001b[32m38.9/38.9 MB\u001b[0m \u001b[31m1.2 MB/s\u001b[0m eta \u001b[36m0:00:00\u001b[0m00:01\u001b[0m00:01\u001b[0m\n",
      "\u001b[?25hInstalling collected packages: scipy, matplotlib-venn\n",
      "Successfully installed matplotlib-venn-0.11.10 scipy-1.12.0\n"
     ]
    }
   ],
   "source": [
    "!pip install matplotlib matplotlib-venn\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "b20839ee",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3\n",
    "\n",
    "# Subset sizes\n",
    "A = 263973  # Size of WOS\n",
    "B = 360351  # Size of OAL\n",
    "C = 249984  # Size of SCP\n",
    "\n",
    "# Intersections\n",
    "AB = 105711  # WOS and OAL\n",
    "AC = 80614   # WOS and SCP\n",
    "BC = 82444   # OAL and SCP\n",
    "ABC = 46711  # WOS, OAL, and SCP\n",
    "\n",
    "# Adjust the sizes for matplotlib_venn which expects the individual parts of each subset\n",
    "# not directly the total sizes and intersections as we have\n",
    "A_only = A - AB - AC + ABC\n",
    "B_only = B - AB - BC + ABC\n",
    "C_only = C - AC - BC + ABC\n",
    "AB_only = AB - ABC\n",
    "AC_only = AC - ABC\n",
    "BC_only = BC - ABC\n",
    "\n",
    "# Create the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC), set_labels=('Web of Science', 'OpenAlex', 'Scopus'))\n",
    "\n",
    "plt.title(\"SDG 04\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "eb1ac6d4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Create the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC), \n",
    "             set_labels=('WOS', 'OAL', 'SCP'))\n",
    "\n",
    "# Set colors to different shades of gray\n",
    "for text in venn.set_labels:\n",
    "    text.set_fontsize(12)\n",
    "    text.set_family('serif')\n",
    "\n",
    "for area in ['10', '01', '11', '111', '100', '110', '101']:\n",
    "    if venn.get_patch_by_id(area):\n",
    "        venn.get_patch_by_id(area).set_color(f\"{0.2 + 0.1*int(area, 2):.1f}\")  # Generating shades of gray\n",
    "        #venn.get_patch_by_id(area).set_edgecolor('none')  # Remove edges\n",
    "        venn.get_patch_by_id(area).set_alpha(0.6)\n",
    "\n",
    "plt.title(\"Venn Diagram of WOS, OAL, and SCP in Grayscale\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "68c9eb0e",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlQAAAJFCAYAAAAbEmkXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8g+/7EAAAACXBIWXMAAA9hAAAPYQGoP6dpAADE00lEQVR4nOzdd1hUZ/o38O/MADPA0HtTepEmAoLYUIq9G6OrsaXoZlM2Pe7+sonZlF1jSUxijJpijTEqGnsviApSlCa9ivReZoCZOe8fLvOKWOhnyv25Lq7IzJkz3yHK3PM8z7kfDsMwDAghhBBCSK9x2Q5ACCGEEKLsqKAihBBCCOkjKqgIIYQQQvqICipCCCGEkD6igooQQgghpI+ooCKEEEII6SMqqAghhBBC+ogKKkIIIYSQPqKCihBCCCGkj6igIoQQQgjpIyqoCCFyd+7cAYfDQWZmJgBg06ZNsLe37/bjCwoKsGLFCjg5OUEgEMDS0hLjxo3Dxx9/3Om40NBQcDgccDgccLlc6Ovrw83NDS+88ALOnTv3xPPLZDLs2rULERERMDU1haamJszNzREZGYlt27ahtbW1Wznv3r2LyZMnQygUwtjYGC+88AIqKyuf+pi9e/eCw+FAKBR26zkedfToUWhoaKC5uRkA8OabbyI0NLRX5yKEKB4NtgMQQhRHbGwsjI2N4erqCgC4ceMGgoODu/XYnJwcBAYGQltbGytXroS9vT1KS0uRmJiI//73v1i7dm2n421tbfHll18CAJqbm5GTk4PDhw9jz549WLBgAfbs2QNNTU358SKRCHPmzMGZM2cQEhKCd999FxYWFqipqcGVK1fw6quvIjY2Fj/99NNTc967dw/jxo2DgYEBvvjiCzQ1NWH9+vVISUlBXFwctLS0ujymqakJ77//PnR1dbv1s3ic2NhYeHt7y89x48YNTJw4sdfnI4QoGIYQQv7nxRdfZCZPniz/3tbWltm4cWO3Hvvqq68yGhoaTEFBQZf7ysvLO30/fvx4xtPTs8txEomEefXVVxkAzPvvv9/pvlWrVjEAmK+//vqxz5+VlcV8//33z8z517/+ldHW1mYKCwvlt507d44BwPz444+PfcwHH3zAuLm5MYsXL2Z0dXWf+RyPExYWxqxevZphGIYRiUSMpqYmc/jw4V6dixCieGjKjxA1V1tbi6qqKlRVVSE2NhZeXl6oqqpCWloa7t27BxcXF1RVVaGpqemp58nNzYWtrS2GDh3a5T5zc/NuZeHxeNi8eTOGDRuG7777DvX19QCA4uJi7NixA5MnT8abb7752Me6uLjg1VdffeZzHDp0CNOnT8eQIUPkt4WHh8PV1RUHDhzocnx2djY2bdqEjRs3QkOjZ4P6HT/XqqoqxMfHY9iwYaiqqsKlS5fQ3t4OJycnVFVVoaWlpUfnJYQoHiqoCFFzfn5+MDMzg5mZGVJTU7F+/XqYmZnBy8sLADBjxgyYmZnhtddee+p5hg4diuLiYly8eLFPeXg8HhYtWoSWlhZcu3YNAHDq1ClIpVIsWbKkT+cuKSlBRUUFAgICutw3cuRIJCUldbn973//OyZMmICpU6f2+Pk6fq5mZmaor6/HG2+8ATMzM/m5fH19YWZmhnXr1vX8xRBCFAqtoSJEze3duxcikQhXr17Fl19+iWPHjkFDQwMbN25EZWWlfJ2TtbX1U8/zxhtvYPfu3QgLC8Pw4cMxfvx4TJgwAREREdDR0elRpo5iLjc3FwCQkZHR6fYObW1taGhokH/P4XBgYmLyxPOWlpYCAKysrLrcZ2VlhZqaGrS2toLP5wMATpw4gbNnz+LOnTs9yt+hY4H9H3/8gaNHj2LPnj0AgPfffx82Njby0TZHR8denZ8QojiooCJEzY0ePRoAcPLkSQQGBmLy5MkAHozMPPfccwgPD+/WeTw9PXH79m38+9//xvHjx3H79m188803EAqF2LhxI15++eVuZ+q4kq6xsREA5EXTo1fYnTx5EnPmzJF/r6ur+9SpSZFIBADygulhAoFAfgyfz0dbWxveeustrF69GsOGDet29od1/Oy2bNmCiRMnIjw8HFKpFLm5uXjzzTe7/bMlhCg+mvIjRI3V19fL1/hcuHABQUFBqKqqQlZWFtLS0uDr64uqqir5WqZncXV1xe7du1FVVYXk5GR88cUX0NDQwCuvvILz5893O1dHUaSnp9fpv48WS6NHj8a5c+dw7tw5REZGPvO82traAPDY9gpisbjTMZs2bUJVVVWXqxO7q2NtWmVlJa5cuYKAgABUVVXhypUraGhogLe3d7fWphFClAMVVISosVmzZsnX+CQnJ+Prr7+GmZkZ3NzcAABz5syBmZkZZs2a1aPz8ng8eHt7Y82aNYiKigLwYGqxu1JTUwEAzs7OAAB3d/dOt3cwMzNDeHg4wsPDHzuN96iOYzqm/h5WWloKY2Nj8Pl81NfX47PPPsPLL7+MhoYGFBQUoKCgAE1NTWAYBgUFBaioqHjqc3WsTTM3N0dNTQ3eeecdmJmZISwsDADg7+/frbVphBDlQFN+hKixDRs2oLa2Fjdu3MDatWtx/PhxaGho4Ntvv0VJSQn+85//AACMjIx6/RwdC8AfV8Q8jlQqxb59+6Cjo4MxY8YAAKZMmQIej4e9e/di8eLFvc5iY2MDMzMzxMfHd7kvLi4Ow4cPB/BgdKmpqQnr1q177IJxBwcHzJo1C0eOHHnic3WsTTty5AgOHDiAffv2AQD++c9/wtTUFG+99RaAZ69NI4QoByqoCFFj/v7+AIDo6Gh4eXnJ10/93//9n3zkp7uio6MRHBzcqRkn8GCdEwD5qNfTSKVSvPHGG7h79y4+/PBD6OvrAwCGDBmClStXYvv27fjuu+8eO6rDMEy3cs6bNw87d+5EcXEx7OzsAAAXLlxAVlaWvMgxNzeXj6w9bPPmzbhx4wZ+++23Z46IdaxN2717N0JCQuQ/yxdeeAErVqyg9VOEqBgO093fQoQQldXRh2nLli0Qi8UwMDDAH3/8gZkzZ3b7HNOnT0dCQgLmzp0LHx8fAEBiYiJ27doFHR0dxMfHw8HBAcCDrWdyc3PlVxC2tLTIO6Xn5uZi4cKF2L17d6e+Ty0tLZg1axbOnz+P0aNHY8aMGTA3N0dVVRViYmJw7NgxuLm5IT09/ak5i4uL4efnB0NDQ7z55ptoamrCV199BVtbW9y6deuxC9Y7LF++HAcPHuzRuidnZ2e88soreP/995GXlwcnJyfcuXNH/jMihKgIdvuKEkLYJpFIGKFQyOzevZthGIa5du0aA4CpqKjo0XliYmKYv/3tb4yXlxdjYGDAaGpqMkOGDGGWL1/O5Obmdjp2/PjxDAD5l1AoZFxcXJglS5YwZ8+efWrWX375hZk4cSJjbGzMaGhoMKampkxYWBizdetWRiQSdStramoqExkZyejo6DCGhobM4sWLmbKysmc+btmyZT3qlF5WVsYAYKKjoxmGYZg9e/Ywenp6jFQq7fY5CCHKgUaoCCGEEEL6iK7yI4QQQgjpIyqoCCGEEEL6iAoqQgghhJA+ooKKEEIIIaSPqKAihBBCCOkjKqgIIYQQQvqICipCCCGEkD6igooQQgghpI+ooCKEEEII6SMqqAghhBBC+ogKKkIIIYSQPqKCihBCCCGkj6igIoQQQgjpIyqoCCGEEEL6iAoqQgghhJA+ooKKEEIIIaSPqKAihBBCCOkjKqgIIYQQQvqICipCCCGEkD6igooQQgghpI+ooCKEEEII6SMqqAghhBBC+ogKKkIIIYSQPqKCihBCCCGkj6igIoQQQgjpIyqoCCGEEEL6iAoqQgghhJA+ooKKEEIIIaSPqKAihBBCCOkjKqgIIYQQQvqICipCCCGEkD6igooQQgghpI+ooCKEEEII6SMqqAghhBDSSWhoKEJDQ9mOoVSooCKEEEL6IC0tDUuWLIGNjQ34fD6sra2xePFipKWlsR3tse7evQsOhwOBQIC6ujq246gMKqgIIYSQXjp8+DBGjBiBCxcuYMWKFdiyZQtefPFFXLp0CSNGjEBUVBTbEbvYs2cPLC0tAQAHDx5kOY3q4DAMw7AdghBCCFE2ubm58PHxwZAhQ3D16lWYmZnJ76uqqsLYsWNRXFyM5ORkODo6spj0/2MYBo6Ojpg7dy7y8/NRW1uLS5cudTmuY7rv8uXLgxtQidEIFSGEENILX331FVpaWrBt27ZOxRQAmJqa4scff0RzczPWrVsHAPjkk0/A4XCQkZGBBQsWQF9fHyYmJnjzzTchFou7nH/Pnj3w9/eHtrY2jI2NsXDhQhQXF3c6JjQ0FF5eXkhPT8eECROgo6MDGxsb+XM+KiYmBgUFBVi4cCEWLlyIq1ev4t69e916va2trfj444/h7OwMPp8POzs7vP/++2htbZUfs2zZMggEAty9e7fTYydNmgQjIyPcv3+/W8+ljKigIoQQQnrh2LFjsLe3x9ixYx97/7hx42Bvb48TJ050un3BggUQi8X48ssvMXXqVGzevBmvvPJKp2M+//xzLF26FC4uLti4cSP+/ve/48KFCxg3blyXdU+1tbWYPHkyfH19sWHDBri7u+ODDz7AqVOnumTau3cvnJycEBgYiBkzZkBHRwe//fbbM1+rTCbDzJkzsX79esyYMQPffvstZs+ejU2bNuH555+XH/fNN9/AzMwMy5Ytg1QqBQD8+OOPOHv2LL799ltYW1s/87mUFkMIIYSQHqmrq2MAMLNmzXrqcTNnzmQAMA0NDczHH3/MAGBmzpzZ6ZhXX32VAcDcuXOHYRiGKSgoYHg8HvP55593Oi4lJYXR0NDodPv48eMZAMyuXbvkt7W2tjKWlpbMvHnzOj2+ra2NMTExYf75z3/Kb/vLX/7C+Pr6dsk9fvx4Zvz48fLvd+/ezXC5XCY6OrrTcVu3bmUAMDExMfLbzpw5wwBgPvvsMyYvL48RCoXM7Nmzn/pzUgU0QkUIIYT0UGNjIwBAT0/vqcd13N/Q0CC/7W9/+1unY15//XUAwMmTJwE8WOguk8mwYMECVFVVyb8sLS3h4uLSZc2TUCjEkiVL5N9raWlh5MiRyMvL63TcqVOnUF1djUWLFslvW7RoEe7cufPMKxL/+OMPeHh4wN3dvVOmiRMnAkCnTJGRkVi1ahU+/fRTzJ07FwKBAD/++ONTz68KNNgOQAghhCibjkKpo7B6kscVXi4uLp2OcXJyApfLRUFBAQAgOzsbDMN0Oa6DpqZmp+9tbW3B4XA63WZkZITk5OROt+3ZswcODg7g8/nIycmRP7eOjg727t2LL7744omvIzs7G3fv3u2yVqxDRUVFp+/Xr1+Po0eP4vbt29i3bx/Mzc2feG5VQQUVIYQQ0kMGBgawsrLqUrQ8Kjk5GTY2NtDX13/iMY8WQzKZDBwOB6dOnQKPx+tyvFAo7PT9444BHlzR16GhoQHHjh2DWCx+bKG2b98+fP75512yPJzJ29sbGzdufOz9dnZ2nb5PSkqSF1kpKSmdRsVUFRVUhBBCSC9Mnz4d27dvx7Vr1zBmzJgu90dHR6OgoACrVq3qdHt2djYcHBzk3+fk5EAmk8He3h7Ag1EjhmHg4OAAV1fXfsl6+PBhiMVi/PDDDzA1Ne10X2ZmJv7v//4PMTExj30dHZnu3LmDsLCwJxZdHZqbm7FixQoMGzYMISEhWLduHebMmYPAwMB+eS2KitZQEUIIIb3w3nvvQVtbG6tWrUJ1dXWn+2pqarB69Wro6Ojgvffe63Tf999/3+n7b7/9FgAwZcoUAMDcuXPB4/Gwdu3aTqNMwINRp0efqzv27NkDR0dHrF69GvPnz+/09e6770IoFGLv3r1PfPyCBQtQUlKC7du3d7lPJBKhublZ/v0HH3yAoqIi7Ny5Exs3boS9vT2WLVvWqb2CKqIRKkIIIaQXXFxcsHPnTixevBje3t548cUX4eDggIKCAvz000+oqqrCb7/9Bicnp06Py8/Px8yZMzF58mTcuHEDe/bswV/+8hf4+voCeDAa9Nlnn2HNmjUoKCjA7Nmzoaenh/z8fERFReGVV17Bu+++2+2c9+/fx6VLl/DGG2889n4+n49Jkybhjz/+wObNm7us0QKAF154AQcOHMDq1atx6dIljB49GlKpFBkZGThw4ADOnDmDgIAAXLx4EVu2bMHHH3+MESNGAAB++eUXhIaG4qOPPnpifyxVQAUVIYQoAZlMBpFIBJFIhJaWFrS0tHT6vuPPbW1tYBhGPrLx8H8fHu3Q0tKCQCDo9KWtrQ0+nw9tbW0IBALo6OhAX18fXC5NZjzJc889B3d3d3z55ZfyIsrExAQTJkzAP/7xD3h5eXV5zO+//45//etf+PDDD6GhoYHXXnsNX331VadjPvzwQ7i6umLTpk1Yu3YtgAfrlCIjIzFz5sweZdy/fz9kMhlmzJjxxGNmzJiBQ4cO4dSpU489P5fLxZEjR7Bp0ybs2rULUVFR0NHRgaOjI9588024urqisbERK1euhJ+fH/75z3/KHzt27Fi8+eab2LBhA+bOnYvg4OAe5VcWtPUMIYSwjGEYiEQi1NTUyL+qq6tRU1ODyspKVFZWora2FlKpFAzDQCaTyQskmUwGDQ0NaGlpQVNTEzweT77G5dH/PvxniUQCiUSCtrY2+Z85HA44HA64XK78vxoaGjAyMoKpqSlMTU1hZGTU5cvAwICKrm745JNPsHbtWlRWVnZZx0SUH41QEULIIGEYBo2NjSgpKcG9e/dQUlKCwsJClJaWoqWlBVKpVN5dWkdHB7q6uhAKhTA3N4ejo6N8BInP50MgEIDP50NLS+uJV3n1hEwmQ1tbG9rb29Ha2oq2tjaIRCI0NTWhsbERTU1NKC0tla+Xkclk4PF44PF4EAgEsLOzg52dHaytreVfxsbGz1zATIiqoIKKEEIGgEQi6VQ4FRcXo6CgAHV1dZBIJAAAQ0NDGBkZwcXFBXp6etDX14e+vj50dXUHvRDhcrnyqb9nNatkGAatra1oaGhAY2MjamtrUVVVhbi4ONTX18tHzXR1dTFkyBDY2dnBxsYGDg4OsLOze+waHUKUHRVUhBDSD5qbm5Gbm4ucnBzk5OQgOzsbLS0tkEgkEAqFMDIygo2NDXx9fWFmZqbU02QcDkdefD3asJFhGDQ0NKC6ulreTfv69euor6+XP87R0REuLi7y/xoaGrLzQgjpR7SGihBCeqGxsRHZ2dnIzMxEeno6CgsL0dbWBj6fDzMzM/m0l6mpKbS0tNiOyzqpVIrKykqUlpbi/v37qKysRHNzM7S0tGBlZYVhw4bBxcUF7u7uMDExYTsuIT1GBRUhhHQDwzAoKChAcnIykpKSkJeXh7a2Nujo6MDKyko+raWvr0/rhrqpublZPi1aWlqKuro6aGlpwd7eHn5+fvDy8oKTk1O/rBEjZKBRQUUIIU/Q2tqK9PR0JCcnIyEhQd5Q0c7ODvb29rCzs3vmeiPSfWKxGEVFRcjLy8O9e/cgkUhgaGgIX19feHt7w8vL66lbuBDCJiqoCCHkIbW1tbhz5w7u3LmD5ORkNDc3QygUwt7eHo6OjrC2tlbatU/KhGEYlJeXIy8vD4WFhaitrYWWlhZcXFzg7++PwMDAJ27USwgbqKAihKg9kUiExMREXL9+HSkpKWhra4OFhQUcHBzg6OhIi6YVQEtLC/Lz85Gfn4979+6Bx+Nh2LBhCA4ORkBAAI0UEtZRQUUIUUtSqRRpaWm4efMm4uLi0NTUBAsLC7i7u8PZ2Rl8Pp/tiOQJ2tvbkZOTg8zMTNy/fx8CgQB+fn4ICgrC8OHDIRAI2I5I1BAVVIQQtcEwDAoLC3Hz5k1cv34dlZWV0NPTg5ubG9zd3WmUQwmJRCJkZWUhMzMTlZWV0NfXR2BgIEJCQuDp6UkXCJBBo5AFVWhoKKqqqpCamjrgz/XVV1/hhx9+QGFhIby9vXH79u0Bf07gQR+Xjz/+GJ988smgPB8h6qy1tRU3b97EuXPnkJ+fDw0NDTg7O8PDw6NLHyWivOrr65GZmYnMzEw0NzfDzs4OYWFhGD16NHR1ddmOR1Rct1dWHjhwABwOB1FRUV3u8/X1BYfDwaVLl7rcN2TIEISEhPQt5QA5e/Ys3n//fYwePRq//PILvvjii6cef+zYMYwfPx7m5ubyTSEXLFiA06dPD1JiQkhPVFZW4o8//sBbb72FLVu2oLW1FZMmTcKKFSvk/5aJ6jAwMMDIkSOxZMkSzJw5ExwOB7/88gvefPNN7Ny5E0VFRWxHJCqs253Sx4wZAwC4du0a5syZI7+9oaEBqamp0NDQQExMDCZMmCC/r7i4GMXFxVi4cGE/Ru4/Fy9eBJfLxU8//fTMxnvr16/He++9h/Hjx2PNmjXQ0dFBTk4Ozp8/j/3792Py5Mk9em6RSAQNDWpUT0h/YxgGGRkZuHDhAm7dugWpVAp3d3dMnTqVLrlXExwOR95YtaWlBcnJybh48SLOnTsHT09PTJw4Ef7+/vQ7mPSrbv9tsra2hoODA65du9bp9hs3boBhGDz33HNd7uv4vqMYUzQVFRXQ1tZ+ZjElkUjw73//GxERETh79uxjz9NTtGiSkP718LReXl4ehEIhRo4cCQ8PD3rjVGM6OjoIDg7GyJEjkZOTg+TkZGzatAnm5uaIjIzExIkToaOjw3ZMogJ61ExlzJgxSEpKgkgkkt8WExMDT09PTJkyBTdv3oRMJut0H4fDwejRo+W37dmzB/7+/tDW1oaxsTEWLlyI4uLixz5fQkICQkJCoK2tDQcHB2zdurVbOTsKICcnJ/D5fNjb2+Mf//gHWltb5cd0DAU3NzeDw+GAw+Hg119/fez5qqqq0NDQ0Ol1POzRaQOxWIxPPvkErq6uEAgEsLKywty5c5Gbm9vp+R9dP1VSUoKVK1fCwsICfD4fnp6e+Pnnnzsdc/nyZXA4HBw4cACff/45bG1tIRAIEBYWhpycnC7ZYmNjMXXqVBgZGUFXVxc+Pj745ptvOh2TkZGB+fPnw9jYGAKBAAEBAfjzzz8f+1oJUTRisRinT5/GO++8gx9++AGtra2YPn06Fi9eDG9vbyqmCIAHmz+7urpi/vz5eP7552FoaIi9e/finXfewZEjR9DU1MR2RKLkerQofdu2bVi1ahUuXbqE0NBQAEBYWBicnZ3x/vvvw9nZGXfu3IGPjw8AwM/PT95pGAA+//xzfPTRR1iwYAHGjx+PyspKfPvttxAKhUhKSpL3egkNDUV2djYkEgkWLFgAV1dXHDhwANeuXcNPP/2ElStXPjXn8uXLsXPnTsyfPx8TJkxAbGwsdu3ahdmzZ8vXgO3Zswfbtm1DXFwcduzYAQAICQmBo6Njl/PJZDIIhUIMGzYMZ8+ehbGx8ROfWyqVYtKkSbhw4QIWLlyIMWPGoLGxEefOncMbb7yBWbNmPfjBP7Iovby8HAEBAeBwOHj55ZdhZmaGU6dO4c8//8SmTZvw97//HcCDgmrChAnw8/MDl8vFkiVLUF9fj3Xr1sHLywuxsbHyLOfOncP06dNhZWWF5cuXw9LSEnfv3kV6ejrOnTsHAEhLS8Po0aNhY2ODZcuWQVdXFwcOHEB0dDQOHTrUaXqXEEUiFotx+fJlHD9+HFVVVXBxccHIkSNhYGDAdjSiJJqbmxEfH4+7d+9CT08PkZGRiIiIoKlh0is9KqjS09Ph6emJf//73/i///s/+bYAW7ZswdKlS2FpaYl//etfePXVV9HY2AgjIyOsXLkS27ZtQ2FhIZycnPDpp5/iH//4h/ycqamp8PPzw9q1a+W3h4aG4sqVK9iwYQPefvttAEBbWxuCgoJw//593Lt3D5qamo/NeOfOHQwfPhwvvfQStm/fLr/9vffew/r163Hx4kX5Oq/ly5fj4MGD3fpk8vHHH+PTTz+Frq4uxo0bhzFjxmDy5MkYMWJEp+N++eUXrFy5Ehs3bsRbb73V6T6GYeSX8D5aUL300ks4efIkUlJSOm0MumjRIpw6dQqlpaXQ1taWF1QeHh64ffu2fLpy8+bNePPNN5GSkgIvLy9IpVK4uLhAJpPh9u3bnRoTPpwjPDwcFRUVuHXrlrzvDsMwGDNmDCorK5GVlfXMnw0hg0ksFuPSpUs4ceKEvJAKCgqiN0HSay0tLUhMTERqaip0dHQQERGBSZMmUUNX0iM9mvLz8PCAiYmJfG3UnTt30NzcLL+KLyQkBDExMQAerK2SSqXy9VOHDx+GTCbDggULUFVVJf+ytLSEi4tLlysENTQ0sGrVKvn3WlpaWLVqFSoqKpCQkPDEjCdPngQAeSHW4Z133gEAnDhxoicvWW7t2rXYt28f/Pz8cObMGfzzn/+Ev78/RowYgbt378qPO3ToEExNTfH66693OceT+qEwDINDhw5hxowZYBim089n0qRJqK+vR2JiYqfHrFixotPar7FjxwIA8vLyAABJSUnIz8/H3//+9y6/FDpy1NTU4OLFi1iwYAEaGxvlz1ldXY1JkyYhOzsbJSUlPf9hETIAxGIxTp06hXfffRe7du2CsbExXnjhBRpRIH2mo6ODMWPGYPny5XB2dsaff/6Jd955B/v27UNdXR3b8YiS6NHiAg6Hg5CQEFy9ehUymQwxMTEwNzeHs7MzgAcF1XfffQcA8sKqo6DKzs4GwzBwcXF57LkfHXGytrbu0jfE1dUVAFBQUIDg4ODHnqewsBBcLleeqYOlpSUMDQ1RWFjYk5fcyaJFi7Bo0SI0NDQgNjYWv/76K/bt24cZM2YgNTUVAoEAubm5cHNz69G6jcrKStTV1WHbtm3Ytm3bY495dOH7kCFDOn1vZGQE4ME+ZADk67W8vLye+Lw5OTlgGAYfffQRPvrooyc+r42NTfdeCCEDQCqV4vLly4iKikJ1dTVcXFwwZcoUasJJ+p1AIEBISAj8/f2RlJSEkydP4vLly5g5cyYiIiKoez55qh6v1hwzZgyOHTuGlJQUxMTEdOoxFRISgvfeew8lJSW4du0arK2t5WuSZDIZOBwOTp06BR6P1+W8QqGwDy+jq4Hsjquvr4+IiAhERERAU1MTO3fuRGxsLMaPH9+r83Us5F+yZAmWLVv22GM61qV1eNzPEHgw2tXT53333XcxadKkxx7zaGFKyGBhGAapqan47bffkJeXR4UUGTR8Ph/BwcEYPnw4YmNjsXfvXvloflBQEHVfJ4/Vq4IKeNASISYmRr5YGgD8/f3B5/Nx+fJl+dVlHZycnMAwDBwcHOQjTU9z//59NDc3dxql6ljPY29v/8THDR06FDKZDNnZ2fDw8JDfXl5ejrq6OgwdOrS7L7VbAgICsHPnTpSWlgJ48DpjY2PR3t7+xHVejzIzM4Oenh6kUinCw8P7JZeTkxOAB2vUnnTOjmJXU1Oz356XkP5QWlqKAwcOIDY2FiYmJpg/fz414SSDTiAQYPz48fD19cW1a9fw9ddfY9iwYVi4cGG33seIeunRGirgQQEhEAiwd+9elJSUdBqh4vP5GDFiBL7//ns0Nzd36j81d+5c8Hg8rF27tssoCsMwqK6u7nSbRCLBjz/+KP++ra0NP/74I8zMzODv7//EfB1F3Ndff93p9o0bNwIApk2b1rMXjAcLFm/cuPHY+06dOgUAcHNzAwDMmzcPVVVV8qnPhz1p9IjH42HevHk4dOjQY7fbqays7HHmESNGwMHBAV9//XWXNQAdOczNzREaGooff/xRXhD29XkJ6Yvm5mbs378fa9aswe3btxEeHk7FFGGdoaEhpk+fjlmzZuH+/fv49NNP8f333/eqByFRXT0eodLS0kJgYCCio6PB5/O7FDchISHYsGEDgM4NPZ2cnPDZZ59hzZo1KCgowOzZs6Gnp4f8/HxERUXhlVdewbvvvis/3traGv/9739RUFAAV1dX/P7777h9+za2bdv21JEfX19fLFu2DNu2bUNdXR3Gjx+PuLg47Ny5E7Nnz+7Uyb27WlpaEBISguDgYEyePBl2dnaoq6vDkSNHEB0djdmzZ8PPzw8AsHTpUuzatQtvv/024uLiMHbsWDQ3N+P8+fN49dVX5W0THvWf//wHly5dQlBQEF5++WUMGzYMNTU1SExMxPnz51FTU9OjzFwuFz/88ANmzJiB4cOHY8WKFbCyskJGRgbS0tJw5swZAMD333+PMWPGwNvbGy+//DIcHR1RXl6OGzdu4N69e7hz506Pf17KTiaTob6+Hg0NDZBKpZBIJJBKpd3+0tLSglAohK6urvxLKBSCz+fTVMETdKyTOnz4MGpra+Hv7w8/Pz/qIUUUio2NDRYtWoSMjAzcuHED8fHxmD59OqZPn07rq0jPCyrgQaEUHR0tn+J72OjRo7Fhwwbo6enB19e3030ffvghXF1dsWnTJqxduxYAYGdnh8jISMycObPTsUZGRti5cydef/11bN++HRYWFvjuu+/w8ssvPzPfjh074OjoiF9//RVRUVGwtLTEmjVr8PHHH/fm5cLQ0BDbt2/HiRMn8Msvv6CsrAw8Hg9ubm746quv8MYbb8iP5fF4OHnyJD7//HPs27cPhw4dgomJibxoeRILCwvExcXh008/xeHDh7FlyxaYmJjA09MT//3vf3uVe9KkSbh06RLWrl2LDRs2QCaTwcnJqdPPcNiwYYiPj8fatWvx66+/orq6Gubm5vDz88O//vWvXj2vImMYBs3NzaipqUFtbS1qamrkf66urkZVVRXq6uoglUo7Nal9+PGP/pnD4YDL5UJDQwMcDgdtbW2dWlNwuQ8GgjU0NCAUCiEUCqGnpycvtHR1dWFgYAArKytYW1vD0NBQrQqvgoIC/PLLL8jMzISLiwtmzJhBnauJwuJwOPDw8ICLiwvi4+Nx8OBBxMXFYfny5Z2WmRD106M+VIQoC5lMhrKyMuTn56OgoADl5eWorq5GdXU12traIJPJwDAMuFwu9PX1oaenBwMDAxgaGsr/KxQKoaGhAS6XCx6P1+nr4dseLX4YhkFbWxtaWlrQ0tICkUiE5uZm+Z87bm9paYFYLIZIJEJDQwNkMhm4XC50dHRgZ2cHGxsbeZFlY2MDPT09lSq02tracOzYMfz5558QCASIiIigqT2idGpra3H+/HnU1tZi4sSJeP7557tcoU7UAxVUROkxDIO6ujp58ZSXl4e8vDyIRCLIZDKYmprC1NS0U8H0cNGkCEUKwzCora1FeXk5ysvLUVFRgYqKClRVVckLPz09Pdja2so3fbWxsYGDg0O3L35QJFlZWfjll1+Qn5+PgIAABAQEyEfyCFE2HVekXr9+HSYmJliyZAkCAwMV4ncLGTxUUBGl09LSgsLCQnnxlJubK5+m09PTg7W1NWxtbWFnZwdra2ul3ohaJpOhpqZGXmSVl5ejsrISNTU1kMlk4PP5cHNzg6enJ9zd3TFkyBCF/iUuFotx8OBBnD59GgYGBoiIiHjqVk6EKJPm5mZcvHgRJSUlCA4OxuLFizvtfEFUGxVUROFJJBLk5OQgJSUFKSkpuHfvHmQyGTQ0NGBjYwMbGxvY2dnB1tZWbTpmy2QyVFRUIDc3Fzk5OSgqKoJUKoW+vj6GDRuGYcOGwcPDA6ampmxHlUtJScHOnTtx//59BAUFYfjw4Qpd/BHSWzk5Obhy5QoEAgEWLVqE8ePH0991NUAFFVFIjY2NSE1NxZ07d5CSkiLvSebs7Ax7e3vY2trCzMyMfkn9j0QiQXFxMXJycpCbm4vS0lJwuVyYm5vD29sbHh4ecHNzY2VtR2trK/bt24cLFy7A1NQUYWFhtIExUXmtra24evUqcnJyMHr0aCxbtoya0qo4KqiIwqitrUVCQgISEhKQlZUFqVQKS0tLuLu7w83NDVZWVlRAdZNYLEZeXp68wKqtrYWGhgYcHBwwcuRIBAUFDUpRU1xcjB9++AEFBQUYM2YMPD096f8hUSu5ubm4cOECzMzMsGrVKri7u7MdiQwQKqgIq6qrq5GUlIT4+Hh5J3xHR0cMGzYMbm5u/b4lkbqqr69HTk4OMjMzkZ2dDQ6HA19fX4SEhMDX17ffF7YzDIPLly9jz5494PF4mDp1Kq2VImqrsbERZ86cQV1dHWbPno1Zs2Y9cfsworyooCKDrq2tDbdu3cKVK1eQk5MD4EER5eXlBQ8PD6VeRK4MRCIRUlJSkJiYiPv370NfXx9BQUEYNWoUHB0d+zyC1NzcjF9//RXXrl2Dm5sbxo0bRw06idpjGAa3bt1CfHw8vL298corr8DMzIztWKQfUUFFBk1VVRWuXLmCK1euoKGhAQ4ODhg+fDjc3d2piGJJZWUlkpKScOfOHTQ3N8Pa2hqjR49GUFBQr65OysnJwdatW1FaWoqwsDDaXJuQR5SWluLMmTPQ1NTEihUrEBwczHYk0k+ooCIDimEYpKen49KlS0hKSgKPx8OIESMQFBREU0AKhGEY5ObmIjExERkZGWAYBp6enggJCcGIESOeua2GTCbD6dOnceDAAejq6mLq1Km0AJeQJ2htbcXFixdRWFiIyMhILF68WCn7yZHOqKAiA6JjQ+mOnixmZmYIDg6Gj48PtLS02I5HnkIsFiMtLQ2JiYkoLi6GUCjExIkTERYWBkNDwy7Ht7S0YMeOHbh+/Tp8fHwQEhJCTToJ6YbU1FRER0fDy8sLr776KoyMjNiORPqACirSr0pKSnD58mVcu3YNIpEIHh4eGDVqlMI3nCSPV1tbi9jYWNy6dQtcLhchISGYNGkSrKysAABlZWXYvHmz/JO2g4MDy4kJUS5lZWU4efIkDAwM8Nprr8HFxYXtSKSXqKAifcYwDJKTk3Hu3Dmkp6dDIBAgICAAgYGBatNoU9WJxWLExcXhxo0bEIvF8Pf3h729PY4fP4729nbMmDGDPl0T0kstLS04fvw4mpqasGLFCowfP57tSKQXqKAifZKdnY1Dhw4hIyMD1tbWGDVqFDw9PemSYBUlkUiQlJSEH374Aenp6TA1NcXSpUsRFBTEdjRClJpMJsOlS5eQnZ2N6dOnY+HChTR1rmSooCK9cv/+fRw+fBgJCQkwMzPDpEmT6IouNSAWi7F27VokJCTA3NwcEokEVVVVsLKywty5czFixAi2IxKi1O7cuYOYmBiMHDkSq1evho6ODtuRSDdRQUV6pKamBkePHsW1a9egq6uLiIgIeHt70/ooNVBVVYUPP/wQJSUlCAsLQ1BQEBiGwe3bt3H9+nV5YfXcc8/B19eX7biEKK3i4mKcOnUKQ4YMwdtvv61Qe3KSJ6OCinRLc3MzTp48ifPnz4PD4SA0NBSBgYHUsFFN5ObmYs2aNWhtbcWsWbO6LJx9tLBydXXFypUrqXEhIb1UV1eHI0eOwMDAAO+++y5sbGzYjkSegQoq8lQd/VJOnDgBsViMkJAQjB49mhpxqpH09HT84x//gKamJp5//nlYWFg88VipVIrY2FjExMRALBZj4sSJeO6556jwJqQXmpubERUVBU1NTbz11lu0rELBUUFFHksmkyEmJgZHjhxBTU0NRowYgYkTJ9LeemomPj4ea9euha6uLpYsWdLtDZWbmppw9uxZpKWlQSgUYvHixQgICBjgtISontbWVhw9ehStra14/fXX4ePjw3Yk8gRUUJEuiouL8fPPPyMvLw+enp6IiIigruZqKDo6Gl9++SWMjY2xePHiXhXTBQUFOHPmDMrKyuDs7Izly5fLe1gRQrpHIpHg5MmTqKqqwurVq2m7GgVFBRWR6/hH++eff8LQ0BBz5syBra0t27EIC86ePYuNGzfCysoKixYtgra2dq/PxTAM4uLiEB0dDZFIhNDQUDz33HPUMZ+QHpDJZLhw4QLy8/OxbNkyREREsB2JPIIKKgIAKCoqws8//4yCggKMHTsWoaGhtO5FTR05cgRbt26FnZ0dFi5c2G+FT3NzM86dO4fU1FTo6Ojg+eefx6hRo/rl3ISoA4ZhEBMTg9TUVMyfPx9z5syhK6wVCBVUak4ikeDEiRM4duwYDA0NMW/ePFhbW7Mdi7Bk79692LlzJ5ydnbFgwYIBadB67949nDp1Cvfv34erqyteffVV2kiZkB5ISEhAXFwc5s6di/nz51NRpSCooFJjhYWF+OWXX1BQUIBx48Zh/PjxNCqlxrZv344//vgDnp6emDVr1oB2u2cYBjdv3sSVK1egoaGBF198kXpXEdIDSUlJuHnzJhYsWIDZs2dTUaUAqKBSQzQqRR71888/Y//+/fDz88O0adMG7ZdzeXk5oqKiUF5ejtDQUCxevJi22yCkm+Lj4xEfH49FixZhxowZbMdRe1RQqZnCwkL8/PPPKCwsxLhx4xAaGkr77qm5AwcOYMeOHfDx8cHMmTMH/ZNue3s7zp49i8TERJibm+O1116jKwEJ6aa4uDgkJibihRdewJQpU9iOo9aooFITMpkMJ06cwNGjR2FkZIR58+bRmxbByZMn8c0338DNzY31tRgZGRk4efIkRCIRFi5ciAkTJrCWhRBlcv36daSkpGDZsmWIjIxkO47aooJKDbS0tGDHjh1ITEykUSkid+XKFXz55ZcYOnQoFi1apBB/JxobG3HkyBHk5eXB29sbq1evpq78hDxDx9V/6enpWLlyJSZOnMh2JLVEBZWKKy0txXfffYfKykosWLCgyx5sRD3FxcXhk08+gaWlJZYsWQJNTU22I8kxDIPr16/j6tWr4PP5WL16Ndzd3dmORYhCYxgGV69eRWZmJl555RWMGzeO7UhqhwoqFZacnIxt27ZBS0sLixcvph3LCQAgNTUVa9asgaGhIZYuXaqwI0AlJSU4cuQIqqurMW3aNMyZM4ftSIQoNIZhcPHiRRQUFODtt9+mK2cHGRVUKohhGJw6dQqHDh2Co6Mj5s+fr7BvmmRw5ebm4p133oG2tjaWLVsGXV1dtiM9VVtbG44fP46UlBQEBARg1apVdBUgIU/BMAyOHz+Ouro6/POf/4S9vT3bkdQGFVQqprW1Fb/88gtu3ryJsWPHIiwsjPqTEAAPpn9fe+018Hg8LF26tNsbHbOtYyrj6tWrGDJkCN577z36gEDIU0gkEhw8eBBaWlr46KOPYGJiwnYktUAFlQqpqqrC999/j+LiYsyZMwdeXl5sRyIKQiwWY9WqVWhoaMDSpUuVcvo3OTkZJ06cgFAoxPvvvw8zMzO2IxGisFpaWvD777/D1tYWa9asgY6ODtuRVB4VVCoiIyMDP/zwAxiGweLFi2Fpacl2JKIgZDIZPvzwQ6SmpmLRokVKPQVQUFCAQ4cOQSqV4s0336SLLAh5ipqaGhw8eBC+vr546623aCeMAUaLEZRcxyLE9evXw9DQEH/961+pmCKdbN26Fbdv30ZERIRSF1MAYG9vj+XLl0NXVxdfffUVbty4wXYkQhSWsbExpk6disTEROzatQs0fjKwqKBSYgzD4ODBg9i1axdGjBiB5cuX07Au6eTMmTM4cuQIRowYgYCAALbj9AsTExOsXLkStra22LFjB44cOcJ2JEIUlq2tLUJDQ3H27FkcP36c7Tgqjab8lBTDMNi/fz/OnDmDSZMmISQkhO1IRMGkp6fj3XffhY2NDV544QWVuzhBKpXi6NGjSElJwciRI/Hyyy/TFYCEPEFsbCzu3LmDt956C/7+/mzHUUlUUCkhhmGwd+9enDt3DtOnT8fIkSPZjkQUTE1NDVatWgUej4eVK1dCW1ub7UgDgmEYXLp0CTExMXBwcMC7774LLS0ttmMRonAYhsGJEydQX1+PtWvX0tKQAUAf55SMTCbDrl27cP78ecyaNYuKKdKFRCLBhx9+iLa2NixYsEBliykA4HA4mDhxIqZPn47CwkJ89dVXkEgkbMciROFwOBxERkZCKpXi+++/R2trK9uRVA4VVEpEJpPh119/xaVLlzB79mwatiWP9cUXX6CoqAgzZsxQm9YCfn5+mDZtGgoLC7Fu3Toqqgh5DC0tLUybNg25ubm0SH0AUEGlJGQyGX766SdER0dj7ty58PPzYzsSUUBHjhzBtWvXMG7cOLi5ubEdZ1ANHz4cU6dORUFBATZs2ACZTMZ2JEIUjomJCUJDQ3Hx4kVcuXKF7TgqhQoqJSCVSrF9+3bExMRg/vz5tD8TeazCwkLs2LEDTk5OGDNmDNtxWDFixAhMnjwZubm52LhxIxVVhDyGu7s73NzcsGvXLuTl5bEdR2VQQaXgJBIJtm3bhps3b+L555+n7ufksSQSCT755BPw+XzMmjVL5a7o64mAgABERkYiMzMT33zzDRVVhDzGuHHjIBAIsGXLFjQ2NrIdRyVQQaXAJBIJtm7dilu3bmHhwoUYNmwY25GIgtq8eTNKS0sxY8YMhd/weDCMHDkS4eHhSEtLw7fffktFFSGP0NDQwLRp01BeXo7t27fTeqp+QAWVgpJKpdiyZQuSkpKwaNEiuLu7sx2JKKhr167h9OnTCAgIgJOTE9txFMaoUaMQFhaGlJQUbNmyhYoqQh6hp6eHiIgIxMXF4eLFi2zHUXpUUCkghmGwb98+JCUl4S9/+QtcXV3ZjkQUVE1NDTZs2AArKyuEh4ezHUfhjB49GhMmTMDt27fx448/UlFFyCPs7e3h7u6O3377DaWlpWzHUWpUUCmg8+fP48KFC5gxYwacnZ3ZjkMUlEwmw6effgqJRII5c+aAx+OxHUkhjR07FuPGjUNCQgJ27drFdhxCFM64cePAMAx++uknSKVStuMoLSqoFMydO3ewf/9+hISEUJ8p8lT79u1Deno6wsPDYWJiwnYchRYaGoqgoCBER0fj/PnzbMchRKFoaGggMjISqampOHXqFNtxlBYVVAqkuLgYP/74I5ydnREZGcl2HKLAsrKysHfvXri7u2PEiBFsx1EKkZGRcHZ2xu+//467d++yHYcQhWJlZQVfX18cPHgQhYWFbMdRSlRQKYi6ujp888030NPTw/z589X6snfydDKZDOvWrYOuri5mzJjBdhylweFwMG/ePJiamuK7775DVVUV25EIUShBQUHg8/nYsWMH2tvb2Y6jdKigUgBtbW347rvvIBKJsHjxYtrclTzVb7/9hqKiIkREREAgELAdR6kIBAIsWLAAPB4PX331Fe1nRshDNDQ0MGnSJGRnZ+PIkSNsx1E6VFCxrGMhYEFBAZYsWQIDAwO2IxEFVl5ejv3798PV1ZX6kvWSiYkJ5syZg/r6emzevJmu/CPkIaampggMDMSxY8eQnZ3NdhylQgUVy44ePYrY2FjMmzcP1tbWbMchCu6rr74Cl8vFlClT2I6i1JycnBAWFobMzEz88ccfbMchRKH4+/tDKBRi9+7ddNVfD1BBxaLr16/j6NGjCA8Pp9EG8kwXLlxAcnIyxo4dC319fbbjKL2goCD4+fnh7NmzuH79OttxCFEYXC4XEydORFZWFi5cuMB2HKVBBRVLsrOz8euvv8LHx0dtN7Il3dfU1IQtW7bA2toaI0eOZDuOypg6dSqGDh2KnTt30iaxhDzE3Nwcbm5uOHToEGpra9mOoxSooGJBU1MTtm7dCgsLC7XfyJZ0z7fffguRSITp06fT35d+xOPx8Nxzz0FfXx/ffPMN6urq2I5EiMIYM2YMRCIRTYt3ExVUg4xhGOzevRtNTU3yq40IeZrk5GRcvnwZ/v7+sLCwYDuOytHV1cWCBQsgkUiwZcsWtuMQojD4fD5CQkJw9epV6t3WDVRQDbLY2FjExsZi5syZtA6GPJNMJsOGDRtgaGiICRMmsB1HZVlYWCAsLAy5ubk4ffo023EIURgeHh4wMDDA7t27IZFI2I6j0KigGkTV1dXYs2cPPD094eXlxXYcogSioqJQWlqKiIgIaGpqsh1Hpfn7+8PFxUX+MyeEPGiIGxYWhry8PJw7d47tOAqNCqpBIpPJ8PPPPwMAZs6cyXIaogzEYjH27duHoUOHws3Nje04Ko/D4WDmzJkQCATYsmUL9aci5H9MTU0xbNgwHD58GNXV1WzHUVhUUA2S8+fPIy0tDfPmzaPu1qRbdu/ejebmZoSFhbEdRW0IhUJMmjQJpaWliIqKYjsOIQpj1KhRaG1tpQ7qT0EF1SC4d+8eDh06hODgYDg6OrIdhyiB+vp6/Pnnn3B1dYWNjQ3bcdSKl5cXvLy8cPr0aeTn57MdhxCFwOfzERAQgCtXrqCkpITtOAqJCqoBJpFIsGPHDujp6SEiIoLtOERJ/Pjjj5BKpQgPD2c7ilqaOnUqDAwM8MMPP9BCXEL+x9vbGxoaGjRK9QRUUA2wo0ePoqioCPPnz4eGhgbbcYgSKC4uxsWLF+Hr6wsjIyO246glgUCAadOmoa6uDnv27GE7DiEKgcfjISgoCDdu3EBubi7bcRQOFVQDKCsrCydPnsSECRNgZWXFdhyiJLZs2QI+n4/Q0FC2o6g1Jycn+Pn5ITo6Gunp6WzHIUQhuLu7Q0dHB4cPHwbDMGzHUShUUA0QkUiEn376CZaWlrS1DOm29PR0JCQkIDAwEDo6OmzHUXuRkZEwMzPD9u3b0draynYcQljH4XAwatQoJCUl0QeNR1BBNUA6Li997rnnwOXSj5l0z3fffQd9fX2EhISwHYUA0NTUxMyZMyESibB792624xCiEBwdHWFkZISDBw/SKNVD6J1+AHSsgZk4cSKtgSHdFh8fj5ycHIwePZqaeCoQW1tb+Pr64ubNm9TwkxA8GKUaPXo0MjIykJCQwHYchUEFVT9jGAb79++HgYEBgoOD2Y5DlMju3bthYGAAPz8/tqOQR0ycOBE6Ojr49ddf2Y5CiEKwtbWFhYUFDh8+TE1w/4cKqn6WkJCAtLQ0TJs2jTY+Jt2WlZWFu3fvwt/fn/7eKCBtbW2EhIQgJycHd+7cYTsOIQph1KhRyM/Px+3bt9mOohCooOpHra2t+P333+Hs7AxnZ2e24xAlsmvXLujo6CAwMJDtKOQJgoKCYGZmhn379tEnckIAWFlZwczMDCdOnKC1VKCCql+dOXMG1dXVmDZtGttRiBIpLS1FfHw8fH19oaWlxXYc8gQ8Hg8TJ05EdXU1zp49y3YcQhRCQEAA7t69i4yMDLajsI4Kqn5SW1uLkydPIjg4GMbGxmzHIUpk165d0NDQwKhRo9iOQp7B3d0dDg4OOHbsGMRiMdtxCGHd0KFDoaenh5MnT7IdhXVUUPWTo0ePAgDGjx/PchKiTOrr63H16lV4enpCV1eX7TikGyIjIyGRSLB//362oxDCOg6HA39/fyQlJaG4uJjtOKyigqof3L9/H9HR0Rg/fjwEAgHbcYgS2bNnD2QyGUaPHs12FNJNFhYW8PHxQUxMDMrLy9mOQwjrXF1doaGhgXPnzrEdhVVUUPWDQ4cOQSgUYuTIkWxHIUpELBbj3LlzcHFxoX5lSmbixIkQCATYtWsX21EIYR2Xy4WPjw+io6NRV1fHdhzWUEHVR1lZWUhMTER4eDhtfkx65NChQxCLxbQ1kRLS1dVFcHAwMjIykJaWxnYcQljn7e2N1tZWXLp0ie0orKGCqg8YhsHBgwdhbm4Ob29vtuMQJXP69GnY2dnRxtlKKiQkBCYmJvj999/ZjkII6/h8Ptzc3HD+/Hm0t7ezHYcVVFD1QWpqKrKyshAZGQkOh8N2HKJE4uPjUV5eTl3RlRiPx0NwcDBKSkpok1hCAPj6+qK6ulptG31SQdUH586dg4WFBZycnNiOQpRMVFQUhEIhhg0bxnYU0gd+fn4wNDREVFQU21EIYZ2xsTFMTU1x9epVtqOwggqqXrp37x5SU1MxevRoGp0iPVJfX4+kpCQMGzaMtplRcjweD4GBgcjLy0NeXh7bcQhhnaenJ27fvo2qqiq2oww6Kqh66dy5c9DW1oaXlxfbUYiS6dhMlK4KVQ2BgYEQCoU4dOgQ21EIYZ2rqyukUiliYmLYjjLoqKDqhfr6ety4cQPBwcE0wkB67OLFi7Czs6NWCSpCU1MT/v7+yMjIQGlpKdtxCGGVpqYmnJyccOXKFbXb85IKql64fPkyZDIZbWRLeiw1NRXl5eXw8fFhOwrpR8HBwdDW1qa1VITgQQuF0tJStWspQgVVD7W3t+PixYsYPnw4tLW12Y5DlMyRI0egra0NT09PtqOQfiQQCDBs2DDcvn0bTU1NbMchhFUWFhbQ19dXu8XpVFD10M2bN1FfX4+QkBC2oxAl09bWhri4OLi4uEBTU5PtOKSfdfxOOHHiBMtJCGEXh8OBh4cH4uPj0dDQwHacQUMFVQ8wDIOzZ8/C1dUVJiYmbMchSub8+fMQi8Xw9/dnOwoZAMbGxnB0dMS1a9cgkUjYjkMIq4YNGwaRSIS4uDi2owwaKqh6IC0tDcXFxTQ6RXrl4sWLMDY2hq2tLdtRyAAZNWoURCIRoqOj2Y5CCKsEAgGsra0RHx/PdpRBQwVVD3Q08rS3t2c7ClEybW1tyMjIoCawKs7BwQGWlpY4f/4821EIYZ2zszPS09PVZsNkKqi6qaSkBCkpKdTIk/RKdHQ02traqDO6GvD19UVZWRm1UCBqz9nZGa2trWqzFQ0VVN10/vx56OjoUCNP0iuXL1+Gnp4e7Ozs2I5CBpi3tze0tLRw4cIFtqMQwiqBQAArKyvcunWL7SiDggqqbpBIJIiLi4Ofnx818iQ9JpPJkJycDCcnJxrdVAM6OjoYOnQoEhMT2Y5CCOucnJyQmpqKxsZGtqMMOCqouiE9PR3Nzc3w9vZmOwpRQnFxcRCJRHB3d2c7ChkkXl5eqK+vR0ZGBttRCGGVi4sLxGKxWkz7UUHVDbdu3YKxsTEsLCzYjkKU0IULF6CjowNHR0e2o5BB4uHhAR0dHVy6dIntKISwSkdHB+bm5moxYksF1TO0t7cjMTFx0NdOxcbG4sUXX8TIkSNhb2+PM2fOdMr05ZdfYtKkSfDw8MDIkSPx9ttvo7y8/LHnam1txZQpU2Bvb99pK4Dc3FwsXLgQAQEBcHV1xdixY7F+/Xq0t7fLj/njjz9gb2/f6cvV1bXT+SsrK/HOO+9g5MiRcHd3x9KlS5Gfn9/PPxHlJJPJkJSUBHt7e5ouViMd+5mlpKSo3X5mhDzK2dkZt2/fRktLC9tRBhQVVM/A1nRfS0sLPDw88Omnn3a5TyQSIS0tDa+//jqOHz+OrVu3Ijc3Fy+99NJjz/Xll18+dnRNU1MTc+fOxa5du3Dx4kX861//wv79+7Fp06ZOx+np6SEuLk7+9fAu4gzD4JVXXkFxcTG2b9+OEydOwMbGBkuWLFH5fzzdkZqaioaGBnh4eLAdhQwyX19ftLa2qlUfHkIex9nZGS0tLUhJSWE7yoDSYDuAoouPj4eJiQnMzc0H9XknTJiACRMmPPY+fX197Nmzp9Ntn376KWbNmoWSkhLY2NjIb7906RKio6OxdetWXL58udNjhgwZgiFDhsi/t7W1xc2bNx97RcaTXn9+fj6SkpLkHeQB4PPPP0dgYCD+/PNPLFy4sFuvV1WdP38eWlpacHFxYTsKGWSOjo4wMDBAdHQ0Ro4cyXYcQlijp6cHAwMD3L17F0FBQWzHGTA0QvUUHdN9yrCRbWNjIzgcDvT19eW3VVZWYs2aNdi0aRMEAsEzz1FQUIArV650+Qvf0tKC0aNHY9SoUXjppZeQlZUlv6+trQ0AwOfz5bdxuVxoaWmpzaWyT5OcnAxbW1vau08NcTgcuLm5ITMzE2KxmO04hLDK1tYWycnJYBiG7SgDhkaonkJZru4Ti8X4z3/+g5kzZ0JPTw/Ag6m4d999F4sXL4aPjw+Ki4uf+Pi5c+ciNTUVbW1tWLRoEd5++235fY6Ojli3bh3c3d3R2NiI7du3Y968eTh79iysrKzg5OQEGxsbrFu3Dl988QW0tbXx008/obS0FBUVFQP+2hVZY2MjSktLERoaynYUwpLhw4fj1q1buHbtGsLDw9mOo1b27NmDq1evoqioCHw+H15eXli1alWnUfk///wTFy5cQFZWFlpaWnD8+HH579AOxcXF+OGHH5Camor29nY4OTlh5cqVGDFihPyYhIQE/PTTT8jLy4O2tjYmTZqEl156CRoa//8tNjc3F5s2bUJmZiYMDAwwd+5c/OUvf5Hf/+abbz72Srjg4GD897//7cefDDuGDBmCrKwsVFRUqOwFXlRQPcWtW7dgamo66NN9PdHe3o7XXnsNDMPgs88+k9/+66+/orm5Ga+++uozz/Hdd9+hubkZ6enp+PLLL7Ft2zasXr0aAODv799pM19/f3+Eh4dj3759eOedd6CpqYmtW7fi/fffh6+vL3g8HkaPHo3Q0FCV/iTSHXFxcWAYRmW2mzl8+DCioqI63WZlZYV169YBAMrLy/Hbb78hKysL7e3t8PHxwdKlS2FgYCA/vqmpCbt27UJSUhK4XC4CAgLwwgsvdBpBLSoqws6dO5Gfnw89PT1ERERg+vTpnZ43NjYWhw4dQlVVFSwsLPD8889j+PDhA/fie8nKygrm5ua4fv06FVSD7M6dO5gzZw7c3d0hlUqxfft2vPvuu9i5cye0tbUBPLhgZ+TIkRg5ciS2bdv22PN8+OGHsLW1xaZNm8Dn8/HHH39gzZo12LdvH0xMTJCTk4MPPvgAS5YswT/+8Q9UVVVhw4YNkMlk8t+/zc3NePfdd+Hv74933nkHeXl5+O9//wuhUIiZM2cCAP797393uiCooaEBL774osp8ILO1tUV7ezvu3r1LBZW66ZjuCwwMZDvKE7W3t+Nvf/sb7t27h99++63TJ6vr168jMTGxyxV5M2fOxKxZs7Bx40b5bdbW1gAe9AuRyWRYs2YNXn755cdelaapqQlPT08UFBTIb/P29sapU6fQ0NCA9vZ2mJiYYNasWfDx8ennV6xc4uPjoaOjA0tLS7aj9BsbGxt8+OGH8u87/o6IxWKsW7cOQ4YMwZo1awAABw8exMaNG/Hxxx+Dy32wuuCHH35AXV0dPvjgA/mb3M8//yx/4xGJRFi3bh08PT2xYsUKFBcXY8eOHdDR0cHEiRMBAFlZWdiyZQsWLFiA4cOH48aNG/j666/x73//WyE70bu5uSE6OhotLS3Q0dFhO47a+Oqrrzp9v2bNGsyaNQtZWVnw9fUFADz33HMAgKSkpMeeo66uDvfu3cP7778v/2C0atUqHDlyBPn5+TAxMcHFixfh6OiI5cuXA3hQOKxevRqffPIJli9fDh0dHZw7dw7t7e344IMPoKmpCQcHB+Tk5OCPP/6QF1QPL9cAHmymzufzVaag0tLSgpmZGe7evasyr+lRtIbqCdLS0tDS0qKwW810FFMFBQXYu3cvjIyMOt3/ySef4NSpUzh58iROnjyJX375BcCD0aj33nvvieeVyWSQSCRPvNRbKpUiIyPjsaN2+vr6MDExQX5+PlJSUhAREdGHV6j87t69CysrK5Xqjs7j8WBoaCj/6ijis7OzUVlZiVdeeQV2dnaws7PDqlWrkJ+fj/T0dAAP9sNMTk7Giy++CGdnZ7i5uWHp0qW4efMmamtrAQAxMTGQSCR4+eWXYWtri1GjRiEyMhKnT5+WZzh79ix8fHwwbdo02NjYYP78+bC3t1fYDYk7PtSoQ2NDRdbU1AQAXab0nsbAwABDhgzBmTNnIBKJIJFI8Oeff8LIyAhubm4AHvwu1tLS6vQ4Pp+PtrY2ZGZmAnjwfuLr69tpLWVgYCCKioqe2EH8xIkTmDhxonw0TRXY2toiNTVVZVuJ0AjVE8THx7M63dfc3NxpFKi4uBhpaWkwNDSEubk5/vrXvyItLQ0//fQTpFKpfL2SoaEhtLS0Ol3pB0D+yXjIkCGwsrICABw5cgQaGhpwd3eHlpYWkpOTsW7dOkyfPl3+D/+bb76Bn58f7O3t0dDQgB9//BElJSWdrt47ceIEjI2NYWNjg4yMDKxduxaRkZEYN27cQP6IFFrH+qnx48ezHaVflZWV4fXXX4empiacnZ2xYMECmJqaor29HRwOp9OaEU1NTXA4HGRlZcHLyws5OTldGpx6enqCw+EgNzcXAQEByMnJgZubW6fzeHt74/jx42huboauri5ycnIwefLkTrm8vb2RkJAw8D+AXrC2toauri7u3LmDkJAQtuOoJZlMhu+++w7e3t49arDL4XCwYcMG/N///R+mTJkCLpcLQ0NDrFu3Tl6YjRw5EgcPHsT58+cxYcIE1NTUYOfOnQCA6upqAEBNTY38924HY2Nj+TGPFnl3795Ffn4+Pvjgg16/ZkU0ZMgQpKSkoLi4GEOHDmU7Tr+jguoxJBIJEhMTWb3UOTk5GYsWLZJ/37E+at68efj73/8u/zQ+derUTo/77bffMGrUqG49B4/Hw9atW5Gfnw+GYWBjY4OlS5fixRdflB9TX1+PNWvWoLKyEvr6+vD29sahQ4c6tQGoqKjAZ599hqqqKpibm2Pu3Ll4/fXXe/3aVUHH+ilnZ2e2o/QbJycnvPLKK7CyskJdXR2ioqLw2Wef4csvv4SzszP4fD5+//13PPfcc2AYBgcOHIBMJkNdXR2AB3+XHp3W4PF40NXV7XSMmZlZp2M61mDV1dXJj314XVbHMfX19QPzwvuIw+HAxsYGubm5bEdRW5s2bUJ+fj6+/fbbHj2OYRh8/fXXMDQ0xLfffgs+n4/jx4/jH//4B3788UeYmJggMDAQq1evxsaNG/HFF19AU1MTS5cuRXJysnyqu6dOnDgBR0dHletfZ2lpCYZhkJGRQQWVuigqKkJLSwurb4ajRo3qNEL1qKfd9zh2dnZdHjNjxgzMmDHjqY/717/+hX/9619PPWbFihVYsWJFj/KouoSEBJVbP9Wx7gR48EnTyckJb731FmJjYxEaGorXX38dv/76K86ePQsOh4NRo0bB3t5epaY8e2vo0KHIzMxEbW1tl+l5MrC+/vpr3LhxA99++22PZxwSExNx48YNHD9+HLq6ugCAt99+G/Hx8Th9+jQWL14MAHj++eexYMEC+WhTaWkptm3bJh+VMjY2lk9rd6ipqQEAmJiYdLpdJBLh4sWLWLlyZa9eryLT0NCAubk50tPTMWnSJLbj9DsqqB4jNzcXPB5PvlibkJ5KT09XufVTj9LV1YWlpaV8yyNvb29s2LABjY2N4HK50NXVxWuvvSZ/EzMwMEBDQ0Onc0ilUjQ3N8PQ0FB+zKMjTR3fdxxjaGj42GMeHbVSJC4uLjh//jwSEhLoar9BwjAMvvnmG0RHR+Obb77pMuXWHR39wx79d8zlcrusA+JwODA1NQXwYP9Oc3Nz+fo5T09P7NixAxKJRD6dHR8fjyFDhnSZ7rt8+TLa29tVdg2qtbU1srKywDCMyv1+pEXpj5GdnQ1ra2vae430SmNjI8rKyhTyirP+JBaLUVFRIS90Oujp6UFXVxdpaWloaGiQ9+vp2H7i4X0e09PTO7WWcHZ2RmZmJiQSifyY1NRUWFlZyUcInJ2dO+1J2XGMInejNzU1hYGBAVJTU9mOojY2bdqEc+fO4aOPPoK2tjaqq6tRXV2N1tZW+THV1dXIzs5GSUkJACAvLw/Z2dnywt/T0xN6enr48ssvkZOTI+9JVVpa2mlpxW+//Ybc3Fzk5+dj586d2LdvH9544w35e0h4eDg0NTXx3//+F/n5+bh48SIOHTokv8rwYSdOnMCYMWMU+gNCX1haWqKxsRGVlZVsR+l3NEL1CIZh5ItoCemNxMREyGQyODg4sB2lX+3btw9+fn4wNTVFbW0tDh8+DC6XK39juXr1KqytraGnp4ecnBzs2bMHkydPlo8M2NjYwMfHBz/99BNWrFgBqVSKXbt2ITg4WD4NFhISgiNHjmDHjh2YPn067t27hzNnzsinVgAgMjISX3zxBU6ePInhw4fj5s2byM/PV/gpEltbW9o0fBAdPXoUwIOGmQ/78MMPMWXKFAAPGnv++uuv8vveeOONTsd0LEDfsWMH3nrrLUgkEtjb2+Pzzz/vtCQkNjYWe/bsQVtbG5ydnfH5558jODhYfr9QKMT69euxadMmvPLKKzAwMMCyZcvkLRM6FBUVISUlBevXr+/Xn4UisbCwQHt7OwoLCxW6x2NvcBh17774iPLycnz44YdYvHixQn/iJYrrxx9/xNGjR/H++++r1Cjnd999h8zMTDQ1NUFPTw+urq547rnn5E36fv/9d0RHR6OpqQlmZmaYOHEiJk+e3GlY/+HGnhwOB4GBgU9t7CkUChEZGfnYxp4HDx6UN/ZcuHChQjb2fFhiYiKOHTuGzz77rFfTT4Soil9//RVTpkx57AidMqMRqkfk5ORAJpOp/HQNGTh5eXkwNjZWqWIKAF577bWn3v/888/j+eeff+oxQqHwmd37hwwZgo8++uipxwQFBSndJqsuLi7gcrm4detWl5EJQtRJR79CVUNrqB6Rk5MDc3Pzbm0mTMjj3Lt3T95jhpAOenp6MDU1lTc6JURdWVhYIDc3V+UafFJB9YjMzMxOm2cS0hNtbW2orq5WubUBpH/Y2dmhqKhI5d5ICOkJCwsLNDc3y68QVhVUUD2k4+osVWw4RgZHVlYWZDIZrZEhj2Vvb4/W1lbcu3eP7SiEsObhhemqhAqqh+Tk5EAqlcLe3p7tKERJpaWlyTtjE/IoGxsbcLlc6ppO1JpAIIBQKKSCSpXl5ORAX19fZft/kIGXk5MDoVAo75lEyMMMDQ3B5/NV7o2EkJ4yNjZGUVER2zH6FRVUD8nOzqar+0ifFBUV0YJ08kQcDgfGxsa4f/8+21EIYZWRkZHK/Tuggup/2tvbkZ+fTwvSSZ+UlpZ22dyXkIeZmJioZJdoQnrC0NCwS+d6ZUcF1f9UVFRAIpHQ/n2k18rLyyEWi1VqQ2TS/0xNTdHQ0KBSbySE9JSRkRGkUqlKfbiggup/KisrIZPJaLqG9FpHozoaoSJP01Fw0zoqos46CqqKigq2o/QbKqj+p7KyEpqamhAKhWxHIUqqpKREvkaGkCexsrKiK/2I2tPW1gaXy6WCShVVVlbC0NCw075jhPREWVkZNDU1oaOjw3YUosA6rgItLi5mOwohrOFwONDX16eCShVVVFTA0NCQ7RhEiZWXl9MIJ+kWutKPEEBfXx9lZWVsx+g3VFD9T0VFBUxMTNiOQZRYVVUV9PT02I5BlICJiQlqamrYjkEIq1StdQIVVABkMhkqKytp7Qvpk7q6OiqoSLeYm5ujubkZTU1NbEchhDWGhoaoqalRmSteqaACUFNTA6lUSiNUpE8aGhqgr6/PdgyiBCwsLADQlX5EvQmFQshkMtTX17MdpV9QQYX/3zLByMiI7ShESdXX16OtrY3W4ZFu0dfXB4fDQXV1NdtRCGGNrq4uZDIZGhsb2Y7SL6igAuSNxaigIr3VccUWFVSkO/T09MDhcFBXV8d2FEJYo6OjQwWVqqmqqoK+vj54PB7bUYiS6uhBRUU56Q5NTU1oaWmhoaGB7SiEsEYgEFBBpWoqKirojZD0SXl5OTgcDgwMDNiOQpSEtrY2FVRErXG5XAgEAiqoVElFRQVd4Uf6pLGxEZqamjTKSbqNCipCQAWVqqmtraWRBdInLS0t0NTUZDsGUSLa2tpobm5mOwYhrOLz+VRQqZLW1lZoaWmxHYMoMZFIRH+HSI9oa2ujpaWF7RiEsEogEFDbBFXBMAza2tpodIH0SXNzM/0dIj2io6MDsVjMdgxCWKWjo6MyV7uqfUHV3t4OmUxGb4akT8RiMY1QkR4RCoVobW2FTCZjOwohrFGltYRqX1C1tbUBAL0Zkj6hKT/SUx1NDWkdFVFnGhoakEgkbMfoF2pfUHXsIcTn81lOQpRZa2srjXKSHtHV1QWHw0FVVRXbUQhhDY/HQ3t7O9sx+oXaF1RtbW1gGIbeDEmfiMViCAQCtmMQJSIUCsHhcFBbW8t2FEJYo6GhQQWVqqCCivQHulKU9JSGhgYAqMx0ByG9wePxIJPJVGItodoXVB1TfvRmSPqivb2dpo0JIaSHeDweGIZRiVEqtS+oaISK9AepVEpd0gkhpIc6fm+qwkit2hdUNEJF+osqDFkTQshg6hihooJKBXSMUFFBRfqCy1X7f0qEENJjVFCpkNbWVnC5XJquIX3C4XDAMAzbMQghRKl0XJxBa6hUQHt7O62fIv2CpvwIIaRnVOnDqNoXVKrUpZWwh8vlqswvBUIIGSxSqRQcDkcllk0o/yvoI21tbUilUiqqSJ9RQUUIIT3TMbKvCstu1L6g4vP54HA48qv9COkNVRq2JoSQwdIxQkUFlQoQCARUUJF+QQUVIYT0DI1QqRBtbW0AoIKK9AmtoSKEkJ6TSCTgcDgq0bpI7QsqmvIj/YHL5dJVfqRHOi4Tp6uMiTrrKKhU4d+B2hdU2traVFCRPtPS0kJbWxvbMYgSaWxsBMMwMDExYTsKIazpaF1EV/mpAIFAAICm/Ejf6OjoQCwWsx2DKJHm5mYwDANjY2O2oxDCGolEohLTfQAVVDTlR/qFUCikgor0SHNzM7hcLnR0dNiOQghr2tvbwefz2Y7RLzTYDsA2DocDPp9PBRXpE11dXdTU1LAdo1ckEgkaGxtRX1+PtrY2tLe3y3uzdXxJpVL5l4aGBvh8Pvh8PrS0tOR/7vjS1tZWmU+cA6m5uRna2toqMdVBSG+JRCLo6+uzHaNfqH1BBTyYrqGCivSFvr6+Qq6hqq+vx71791BWVoaGhgY0NTWhpaUFLS0tEIlEEIvF8g3Cn+RJ93E4nCc+pqPQ0tbWhlAohJ6eHgwMDGBiYgJjY2NYWFjAwMCgz69PmTU3N8uXHBCirlpaWmBjY8N2jH5BBRUeTPvRdA3pCz09Pdb+DkkkEpSUlKCkpASVlZWoqqpCTU0NGhoa5EUewzDQ0NCAlpYWNDU1oaWlBaFQCDMzMwgEAujo6EAgEEBTUxM8Hu+JX1wuF+3t7Z2+Okax2tvb5SNcYrEYIpEIIpEIVVVVuH//PsRiMRiGkRdifD4fhoaGMDU1haWlJWxsbGBnZ6cyn1afRSQS0XQfUXtisVhlPlxRQYUHI1SKOLpAlIeenh7a2toglUoHtEGdTCZDZWUlsrKyUFRUhPv376O2thZSqRQMw4DH40FHRwc6OjoYMmQIDAwMYGRkBGNj4367LFlLS6tXU3oMw6ClpQUNDQ2or69HbW0t6uvrkZeXh7S0NPlx2traMDQ0hIWFBZycnODm5qYyv3AfJhKJYGhoyHYMQlglFouhp6fHdox+QQUVHrwZNjQ0sB2DKDFDQ0MwDAORSAShUNhv5xWLxcjKykJ+fj6Ki4tRWVkpH+kRCATQ09ODq6srzMzMYGRkBF1d3adOxbGJw+FAV1cXurq6sLKy6nSfVCqVj6zV1NSgvr4eaWlpuH37NgDAwMAAVlZWcHBwgJubW5fHKyORSAQ7Ozu2YxDCKrFYrDKj0lRQAbCwsEBBQQHbMYgS6yiompub+1xQlZSUIDk5GVlZWSgvL4dUKgWXy4Wenh4sLS1hYWEBS0vLfi3c2Mbj8WBhYQELCwv5bQzDoK6uDvfv30d5eTkKCwtx9+5dnDp1Cjo6OrCwsICLiwtGjBgBIyMjFtP3jkgkUsmRN0K6SyKRoK2tjUaoVImFhQVqa2shk8noihvSKx1v6M3NzT1+rFgsRlpaGtLT01FQUICmpiYADxa6Ozk5YciQITA3N1fYkaeBwuFwYGRkBCMjI3h6egJ4sIC1pKQEZWVlqKioQF5eHs6dOwcTExO4urrCz88Ptra2Cv/vWCwWQyKRUEFF1JpIJJJ/WFQFVFDhQUHV8WmYmuyR3jAzMwMAeTH0LC0tLbh16xaSk5NRWloKqVQKTU1NmJqawsPDA0OHDlWZ3iz9SUdHBy4uLnBxcQHw4Oedn5+Pe/fu4caNG7h+/TqEQiGcnJzg7e0NDw8PaGgo3q+5ji7ptIaKqLOOgoqm/FSIubk5uFwuqqqqqKAivWJhYQEul4va2tonHiORSJCUlISkpCQUFhaivb0denp6cHJygr29PUxNTdVuFKqvhEIhvL294e3tjfb2dhQWFqKoqAhpaWm4c+cO+Hw+XF1dERwcDGdnZ7bjytXX11OXdKL2Oprb0giVCjEyMoKmpiaqqqrg6urKdhyihDo+ZT16cYNMJkNmZiZu3bqFnJwctLa2QiAQwN7eHq6urkq59kdRaWpqwtnZGc7OzmAYBqWlpcjJycHdu3eRkpICQ0ND+Pj4ICQkhPWfe3l5OQDA3t6e1RyEsKmpqQkaGho0QqVKuFwuLC0tUVlZyXYUosSMjIxQX18PAKitrcXly5eRkpKC5uZmaGpqwsrKCi4uLrCwsKCRqAHG4XBgbW0Na2trSKVS5OfnIycnB1evXkV0dDRsbGwQGBiIESNGsNLVvbKyEnp6etTYk6i12tpamJmZKeS0fG+oxqvoB5aWligrK2M7BlFipqamSElJwbZt25Cfnw+GYWBubo7hw4dj6NChVESxhMfjyUeuRCIRMjIyUFhYiKioKJw4cQLe3t4IDw8f1Om36upqmJqaDtrzEaKI6urqVKZLOkAFlZyFhQXS09PZjkGUkFgsxtGjRxEfH4/i4mKYm5vD2dkZXl5e0NbWZjseeYi2tjb8/Pzg5+eHyspK3L17V76uzcnJCeHh4QM+DccwDGpqajBixIgBfR5CFF1DQ4NK/Tuggup/LCws0NDQgPb29n7rKE1UW01NDXbv3o2LFy+iqakJWlpa0NHRweTJk1VmkaUqMzMzg5mZGUQiEVJTU5Gfn48ffvgB1tbWGDduHHx9fQek/UJdXR3EYjGGDBnS7+cmRFkwDIOGhgaYm5uzHaXfUEH1Px3rWmpqajo1FyTkUTU1Nfj1119x7tw5SCQSODg4YPr06Whvb8fu3btRV1dHBZUS0dbWlq+nysjIQFZWFvbv34/Tp08jKCgI48aN69c1HqWlpZDJZAp11SEhg62jxYwqvd9SQfU/HZe9V1ZWqtT/YNJ/6urq8PPPP+P8+fOQSCRwdnbG6NGj5c0ZO/aDrK2tpS1FlBCPx4OnpyeGDRsmb71w5swZxMTEYNy4cRg7dmy/jFiVl5eDy+XS3xGi1mpqaqChoUEjVKpIKBRCW1sb1dXVbEchCuZZhVSHjim/jiv9iHLicDgYOnQohg4dioqKCiQkJODkyZO4fv06wsLCEBAQ0KfCqrKyEoaGhgrfzZ2QgVRXVydvZqwqqKD6Hw6HAysrK1RUVLAdhSiIlpYW7NixA6dPn0Z7eztcXFweW0g9TE9PD42NjYOYkgwkc3NzTJkyBSUlJUhMTMShQ4dw5coVTJ48Gd7e3r06Z01NjUp9KiekN2pra2Fubg4ej8d2lH5DBdVDHB0dERcXx3YMwjKZTIZjx45h586daGhogKur6zMLqQ6GhoYoKioahJRkMNnY2MDa2hr5+fm4c+cO9uzZA2tra0ybNq1Ha6GkUilqa2t7XYwRoipqa2tVrrEtFVQPcXJywpkzZ9Dc3AxdXV224xAW3LlzB5s3b0ZhYSEsLS0xbdq0Hq2pMzU1RWZmJqRSqUp98iIPRrEdHR3h4OCAzMxMpKamYvv27XBzc8O8efO6VXBXVVWhvb1d5d5ICOmp2tpajB07lu0Y/YoKqoc4OTmBx+OhqKgIHh4ebMchg6iiogKbN2/GzZs3IRQKMWnSpF79HegovqqqqujiBhXF4XDg7u4ONzc33L59GxkZGVi/fj1CQ0MxYcKEp66Nun//PhiGoSv8iFprbm6GWCxWuQ8WVFA9xMTEBEZGRigsLKSCSk3IZDL89NNPiIqKgkwmQ0BAAIKCgnrdi8zBwQEcDgdlZWVUUKk4DocDPz8/uLi44MaNGzh79iwSExMxb948ODo6PvYxRUVF0NHRgZmZ2SCnJURxlJWVQUNDA0OHDmU7Sr+iguohHA4HLi4utAZGTWRkZOA///kPiouL4ezsjNDQ0D73jxIIBDAwMKCLG9SIUChEREQECgoKEB8fj23btsHX1xezZs2Cjo5Op2NLSkqoXQJRe+Xl5TAyMhrU7Z4GAxVUj3BxcUFcXBwkEonKbNhIOpNIJPjxxx/x559/gs/nY+bMmXBycuq381taWiI/P7/fzkeUg729Pezs7BAfH487d+4gKysLkyZNQnBwMIAHjQyrq6sxZswYlpMSwq7y8nI4Ozur3P6m1AjlEc7OzmAYBvfu3WM7ChkAqampWLFiBaKiouDi4oLly5f3azEFAEOHDkVraysaGhr69bxE8fF4PAQFBWHKlCnQ0tJCVFQUtm/fjqamJuTm5kImk8HX15ftmISwhmEYVFdXq9z6KYBGqLqws7ODnp4ecnNzVfJ/uLpqa2vDli1bcPLkSejo6GD27NkD9v+3o0C7f/8+9PX1B+Q5iGIzMjLC1KlTkZaWhpSUFGzYsAEWFhbQ0dGhKT+i1pqamtDW1qaS7680QvUILpcLDw8P5OXlsR2F9JPc3Fy8+OKLOH78ONzd3bFs2bIB/cdsZGQEXV1dlJWVDdhzEMXH4XDg5eWFKVOmQENDAykpKWhoaEBrayvb0QhhTVlZGTQ1NVVuQTpABdVjeXh44N69e/SLTwUcPXoUr7/+Ourr6zFnzhxERkb2+gq+njAzM0Ntbe2APw9RfIaGhggNDQWXy4VIJMKHH36I7OxstmMRwory8nKYmJjA0NCQ7Sj9jgqqx/Dw8ACHw0FBQQHbUUgvicVifPzxx/j2229hZmaGJUuWDOonIjs7OzQ3N1NRTgA8aJcgEAgwefJkiEQifPHFFzh8+DBkMhnb0QgZVKWlpXB1dWU7xoCgguoxzM3NYWpqipycHLajkF7IycnBSy+9hOvXryMoKAjz58/vcvn6QHt4HRUh9+/fh1AohIuLC5577jlYW1sjKioK69atg1gsZjseIYOira0NlZWVKtvnkQqqx+BwOPD09KR1VEooKioKr7/+OhoaGjBv3jyMGjWKlUtzraysoKmpSeuoiPyqJisrKwCAlpYWJk+ejFGjRuHu3bv45z//idLSUpZTEjLwSkpKoKGhQQWVuvH29kZlZSUqKyvZjkK6QSaT4csvv8T3338PS0tLLF26FLa2tqzl4XK5MDU1RXV1NWsZiGIoKipCe3s7XFxcOt3u7e2NKVOmoL6+Hp988gkSExNZSkjI4CgsLIS5ubnK7iJBBdUT+Pj4QFdXF8nJyWxHIc/Q2NiIN954AxcuXEBAQADmzp0LgUDAdizY2NigoaEBUqmU7SiERfn5+dDS0nrslaU2NjaYN28e+Hw+Nm/ejMOHDw9+QEIGyb179+Dt7a1yDT07UEH1BJqamggICEBycjIYhmE7DnmC4uJirFq1CtnZ2Zg0aRLGjBmjMP9Y7e3tIZPJaBsaNcYwDCoqKmBjY/PETZOFQiHmzp2LIUOGICoqChs3bqSLGYjKaWlpQX19vcpO9wFUUD1VUFAQ6urqaGGxgoqLi8Pf/vY3NDY2Yt68eQr3D9XBwQFcLpfWx6ix+/fvo7W19ZlXNfF4PERERCAgIAC3b9/Gv/71L1puQFRKUVERtLS04O7uznaUAUMF1VO4u7vDyMgId+7cYTsKeURUVBQ++ugjCAQCLFq0CNbW1mxH6kJLSwtGRka0MF2N5eXlQVNTEw4ODt06fsSIEYiMjERVVRU++eQT2qidqIzCwkIMHTpUJftPdaCC6il4PB5GjhyJ1NRUmvZTIN9//z2+//57WFtbY9GiRQq9vYujoyNqa2tpCkcNMQyDsrIyWFlZ9Wij9aFDh2LmzJlob2/HF198gaysrAFMScjguH//Pry8vNiOMaCooHqGkSNHoqWlBfn5+WxHUXsymQz//e9/ERUVBS8vL8ydO3dQup73ha+vLxiGoRYcaqisrAxisbhXTQyNjY0xZ84ccLlcrFu3DklJSQOQkJDBUVNTA5FIpHDLMvobFVTP4OjoCHNzc5r2Y5lMJsOnn36Ks2fPwt/fH+Hh4Qqz+PxpLCwsYGhoSF331VBWVhY0NTXh7Ozcq8cLhULMmjULOjo62Lx5M2JiYvo5ISGDIysrCwYGBhg2bBjbUQYUFVTPwOFwEBwcjLt370IikbAdRy1JJBKsWbMG165dQ0hICMaOHct2pB5xcXFBTU0NTfupEalUivv372Po0KE9mu57lI6ODmbNmgUjIyNs374dZ8+e7ceUhAyO3NxcjBgxQuFnFPqKCqpuGDlyJNra2mhDUxaIxWK89957SEhIwLhx4xAUFMR2pB6jaT/1k52dDYlEAl9f3z6fS0tLCzNnzoSlpSX27NlDvaqIUqmrq0N9fT38/f3ZjjLgqKDqBhsbGwwZMoSm/QZZS0sL3nrrLaSmpiIsLAwjRoxgO1Kv0LSf+snJyYGBgYF8u5m+4vF4mDp1Kuzt7XHkyBH8/vvv/XJeQgZadnY29PT04O3tzXaUAdf7sWg1ExwcjIMHD6K1tRV8Pp/tOCpPLBbj7bffRl5eHiZPngw3Nze2I/WJi4sL4uPjlervT2xsLK5evQp/f39MnDhRfntJSQmuXbuG0tJScDgcmJubY/78+dDU1ERRUdET3+yXLFkCKysrSCQSnD17FuXl5aiuroaTkxPmzJnT6dimpiZcvnwZZWVlqK2t7ZJBkdXX16Ourg4BAQH9el4Oh4Pw8HBcunQJx48fh7a2NmbOnNmvz0FIf8vJyYGfn5/S/N7rCyqouikwMBB//PEH0tLSlHakRFlIJBJ88MEHyM3NxdSpU7vsgaaMfH19cevWLeTl5SnFlS6lpaW4c+cOzMzMOt1eUlKCgwcPIjg4GGFhYeByuaioqJBfIGBjY4O//vWvnR4TExODwsJCWFpaAnhwgYGGhgZGjBjxxJYAUqkU2traCA4ORkJCwgC8woFz9+5dcDicfpnuexSHw8GECRPQ3t6OQ4cOQSAQIDIyst+fh5D+0NjYKP9ApA5oyq+bTE1N4e3tjevXr1NPqgEkk8nwf//3f0hLS0N4eLhKFFOAck37tbW14cSJE4iMjOyyJ+KlS5fg7++PoKAgmJqawtjYGO7u7vKF1zweD0KhUP6lra2NnJwceHl5yYsuLS0tREZGwtfXF7q6uo/NYGBggLCwMHh5eSnVJ1uGYVBcXAxra+sB20+Sw+EgMjISVlZW2Lt3L65evTogz0NIX2VlZUFHRwc+Pj5sRxkUVFD1wOTJk1FZWYnc3Fy2o6gkmUyGzz//HLdu3cK4cePg6enJdqR+pSxX+50/fx6Ojo5dNvNtbm5GaWkpdHR0sHfvXnz//ff47bffcO/evSeeKycnByKRSC3WTwAPXq9YLB7wNxAOh4PJkyfDzMwMv/zyC+Li4gb0+QjpjY7pPm1tbbajDAoqqHrA3d0djo6O9IlwgGzevBmXL19GUFCQSk6rKsPVfnfv3kV5eTnGjRvX5b76+noAD6bwfHx8MH/+fFhYWODAgQOora197PlSUlJgb28PPT29Ac2tKO7evQt9fX04OjoO+HPxeDxMmzYNBgYG2Lp1K100QxRKY2Mjqqur1Wa6D6CCqkc4HA6mTJmCwsJC2jC5n23fvh3Hjh3D8OHDERISwnacAaHo034NDQ24ePEipk2b9tjeSR1T3b6+vvD29oaFhQUmTpwIIyMjpKSkdDm+sbERBQUFajM6VVpaivr6+gFZO/UkGhoamDFjBnR1dfHtt9/i7t27g/bchDxNamoqDAwMVPLD8ZNQQdVD/v7+sLS0RHR0NNtRVEZUVBT2798PDw8PhIaGsh1nQCnytF95eTlaWlqwa9curF+/HuvXr0dxcTESEhKwfv166OjoAABMTEw6Pc7ExAQNDQ1dzpeSkgJtbe1edwpXNsnJyeDz+YM+Vd3Rp4rP5+Obb75BeXn5oD4/IY9iGAYZGRkICQkZsLWEiogKqh7icrmYNGkS0tPTnzjNQbovNjYWW7duxdChQzFp0iSl2E6mLxR52m/o0KFYvnw5li1bJv+ytLTEsGHDsGzZMhgaGkIoFHb5e19bW9tlg2qGYZCamophw4aBx+MN5stgRX19PSorKzst0B9MAoEAU6dOhUQiwbp16yAWiwc9AyEdCgsL0dbWpnS7WvQVFVS9EBISAgMDA1y7do3tKEotPz8fn3/+OQwMDDBjxgyVL6aAB9N+RkZGCnlhg5aWFszMzDp9aWpqQltbG2ZmZuBwOAgMDERCQgIyMzNRW1uLa9euoaampsu0XlFREerr65+4OLuqqgrl5eUQi8VobW1FeXl5l5GVjtva2trQ0tKC8vJyVFVVDdjr74vk5GTweDwEBgaylkFfXx/h4eGoqqrCxo0bIZPJWMtC1FtKSgocHR3h4ODAdpRBRX2oeoHP5yM8PBxHjhxBWFiYfCqEdF9jYyP+8Y9/AADmzJmj8ns8PczPzw8XL15EZWVllz5Pii4gIABSqRSXLl2CWCyGmZkZnnvuORgZGXU6LiUlBdbW1l2mBzscOnSo0zThrl27AADvvfdel9uAB8VVx4LvVatW9edL6rPW1lYUFxfDwcGB9ekNGxsbjBo1CjExMdi1axeWL1/Oah6iflpaWlBcXIyXXnpJLT4kP4zDUFOlXmlsbMR7772HoKAgpengrChkMhn+/ve/IzMzE/Pnz++37TmURVtbGzZv3gxjY2OEhYWxHYf0UWxsLLKzs/GXv/ylS2HJlqtXryIzMxPLli2jv2NkUMXHxyMtLQ3ffPMNhEIh23EGFU359ZKenh7Gjx+P2NhYtLe3sx1HqXz99ddIS0vDxIkT1a6YAh5MrQ0bNgxlZWVobm5mOw7pA5FIhNzcXNjb2ytMMQUAY8eOhYWFBfbu3UtX/pFBwzAM0tPTERQUpHbFFEAFVZ9ERESgvb1d6bbGYNPx48dx8uRJDB8+XOUad/bEmDFjwOFwkJqaynYU0gdJSUlgGAZjxoxhO0onHY0/BQIBNm/erLBrz4hquX//PlpaWtRuMXoHKqj6wNTUFEFBQYiJiaEFoN2Qn5+PLVu2wNraWuXbIzxLR/PHgoICSKVStuOQXmhpaUFBQQEcHR1hYGDAdpwutLS0MHXqVLS1tWHjxo2QSCRsRyIq7s6dO7C1tYW7uzvbUVhBBVUfTZkyBc3NzYiNjWU7ikJra2vDJ598Ah6Ph+nTp6vdYsXHCQkJQXt7OzIyMtiOQnohISEBDMNg9OjRbEd5IgMDA4wdOxb37t3Dvn372I5DVFhDQwMKCgrUov3Nk1BB1Ud2dnYYP348Ll68iJaWFrbjKKxNmzahpKQEkZGRdFXk/9jZ2cHc3BxZWVm04baSaWxsRFFREVxcXBR+Wx0nJye4uLjgwoULtD0NGTAJCQkwMTFRuOnvwUQFVT+YM2cOtLS0cO7cObajKKQLFy7g3Llz8PPzU7u+JM8SFBSE5uZmFBUVsR2F9EBCQgK4XK7SbJM0duxY6OvrY9u2bWhsbGQ7DlExYrEYmZmZiIiIAJ/PZzsOa6ig6gd6enqYPXs2EhMTUVZWxnYchVJaWopvvvkG5ubmj91wV915eXlBKBQiPT2d7SikmyorK3Hv3j24ublBV1eX7TjdwuPxEB4ejpaWFnz33XdsxyEq5vbt29DW1lb7FkJUUPWT0NBQ2Nra4vjx4zR98z8ymQyffPIJJBIJrZt6Ai6Xi+HDh6O6upq2MlICDMMgNjYWfD5foddOPY6xsTECAgKQnp6O48ePsx2HqAiJRILU1FSEhoZ22YJK3VBB1U80NDSwcOFC3Lt3D2lpaWzHUQjbtm1DTk4OwsLC1P4f2tOMGjUKmpqaSE5OZjsKeYacnBzU1tYiKCgIWlpabMfpMR8fH9ja2uLw4cPIz89nOw5RAR2j65GRkSwnYR8VVP3Iy8sLfn5+OH36tNo3+8zNzUVUVBTc3Nzg5ubGdhyFpqWlBXd3d5SUlNCmtgqsvb0dt2/fhomJiVL3UJs4cSI0NTXx3XffUSsF0icMwyApKQlBQUGwsLBgOw7rqKDqZ88//zzEYrFab5wsk8nw5Zdfgs/n07YX3TRmzBgwDEOjmwosMTERYrEYoaGh4HKV91enQCDA+PHjUVlZiQMHDrAdhyix3NxctLa2YsqUKWxHUQjK+1tBQVlYWCAyMhLR0dGor69nOw4r9u3bh/z8fIwfP16tr/joCWNjYwwZMgS5ubnU6FMBNTQ0ICcnB46OjiqxXZKdnR3s7e1x7tw5FBcXsx2HKCGGYRAXFwdvb284OjqyHUchUEE1AKZPnw59fX2cOXOG7SiDrri4GPv27YOjoyNN9fXQhAkT0N7eTr2CFNCNGzfA5XJVqsP/2LFjwePx8NNPP9FOD6THsrOz0djYiNmzZ7MdRWFQQTUAtLW1MW/ePKSlpaGwsJDtOINGJpNh3bp14HA4CA8PZzuO0rGxsYGjoyMyMzNpLZUCycrKQkVFBQIDA1WqKa1AIMDIkSORm5uLCxcusB2HKBGZTIbY2FiMGDGCPjg/hAqqARISEgInJyccO3ZMbRZ+/vnnn0hPT8fo0aOVpj+PoomIiADDMEhMTGQ7CgEgEomQlJQEMzMz+Pn5sR2n33l4eMDCwgIHDx5EQ0MD23GIksjMzIRIJMKcOXPYjqJQqKAaIFwuF0uXLkVdXR3Onz/PdpwBV19fj59//hm2trbw8fFhO47SMjExgbu7OwoKCtDU1MR2HLV37do1SKVSREZGKvVC9KcJDQ1Fa2srfv75Z7ajECUglUoRGxuL4OBgWjv1CNX8DaEghg4dinnz5uHGjRvIzc1lO86A2rp1K8RiMU319YOIiAhwuVzcunWL7ShqLScnB2VlZfD394eRkRHbcQaMgYEBvLy8kJiYiKSkJLbjEAWXnJwMqVRKo1OPQQXVAIuMjISXlxcOHjyospsn5+fn48KFC/D09FTpN57BIhQKMXz4cNy/fx81NTVsx1FLYrFYvtlrQEAA23EGXGBgIPT09LBr1y61WaJAeq61tRXx8fGYMGECbGxs2I6jcKigGmBcLhcvvvgiNDQ0cOTIEZXclmbz5s3Q1NRU613G+9uECRPA5/MRFxfHdhS1FBMTA6lUikmTJqnsVN/DuFwuRo8ejaqqKpw+fZrtOERBxcfHg8/nY9asWWxHUUiq/5tCARgZGWHZsmXIyspSucXG169fR0pKCgIDA6nnVD/S0tJCSEgIqqqq1OpKUUWQkZGB+/fvw8/PD8bGxmzHGTR2dnawtLTEiRMn6CpT0kVjYyNSUlIwdepUmol4AiqoBom/vz/Gjx+PkydPoqqqiu04/UImk+GHH36AgYEB/P392Y6jcoKCgmBkZISEhASVHNlURLW1tUhMTISFhQVGjhzJdpxBN2rUKDQ3N+Pw4cNsRyEK5sqVKzAzM8PkyZPZjqKwqKAaRAsXLoS5uTkOHDigEt2wf//9d9y/fx/jxo0Dh8NhO47K4XK5iIyMREtLC22cPAikUimuXLkCDQ0NTJs2TS2m+h5lZmaGIUOG4NKlS9RGgcgVFhaiuLgYixYtUqlebP1N/X5jsEggEOCVV15BdXW10jfSa2lpwe+//w5bW1s4OTmxHUdlOTs7Y+jQobh79y5EIhHbcVTa9evX0djYiIiICLV+0xg1ahTa2trw22+/sR2FKACJRILLly/Dz88PQUFBbMdRaFRQDTJ7e3vMnTsXMTExyM/PZztOr/32229oamrC+PHj2Y6i8qZMmQKGYaiNwgDKyclBQUEBfHx8YG9vz3YcVunr68PZ2Rk3b95EaWkp23EIy+Lj4yGVSrFkyRKaiXgGKqhYMHnyZHh6euKPP/5QylEHsViMY8eOYejQoTA3N2c7jsozMTGBj48PiouLUV1dzXYcldPY2Ihbt27BxMSErlT9n+DgYHA4HOzbt4/tKIRF9fX1SEpKwowZM2Btbc12HIVHBRULOlopcLlcHDx4UOk2Jv3999/R1NSEUaNGsR1FbYSHh0MgECAmJoYWqPcjqVSKCxcugMvlqu26qccRCAQYNmwYkpOTkZeXx3YcwpLLly/DysoK06dPZzuKUqDfHiwxNjbGyy+/jPz8fJw6dYrtON3W1taGI0eOyC+xJoNDS0sLU6ZMQUNDA+Lj49mOoxIYhsHly5fR1NSEyMhI6Ovrsx1Jofj7+0NTUxMHDx5kOwphQW5uLkpLS7F48WJqidNNVFCxyMfHB0uWLEFcXBxu3LjBdpxuOXDgABoaGmh0igUeHh7w8PBAVlYWKisr2Y6j9JKSknD//n2MHDlS7ddNPY6Ghgbc3NyQnp5Oa6nUTHt7O65evYrAwECMGDGC7ThKgwoqlk2YMAFTp07F6dOncffuXbbjPJVEIsHhw4dha2tL8+ksmT59OoRCoXzTXtI7+fn5SE9Ph4ODAwIDA9mOo7CGDx8ODoeDQ4cOsR2FDKLo6GhoaGhg8eLFtBC9BzTYDkCA+fPno6qqCgcPHsTKlSsVdo+kP/74A/X19YiMjGQ7CqKjoxEdHS3f687S0hJTpkyBp6cngAdXIWZmZqK+vh58Ph8ODg6YNWtWp2nKzMxMHD9+HPfv34eWlhaCgoIwY8YM8Hg8+TElJSU4cOAACgsLIRQKMX78eERERMjvv337Ns6cOYOqqipIpVKYmZkhLCxswJpCamlpYfr06di/fz9iY2MREhIyIM+jyqqqqnDjxg0YGxtj0qRJbMdRaAKBAE5OTkhMTERtbS11yFYDBQUFyMjIwKpVq+iiox7iMLTCVSG0tbVh/fr1uHfvHlavXg0DAwO2I3Uik8mwePFi8Hg8LFy4kO04SElJAZfLhZmZGRiGQWxsLC5cuIAPP/wQVlZWuHbtGiwtLWFkZISWlhacOHECJSUlWLt2LbhcLu7du4f169dj0qRJCAgIQF1dHfbv3w9PT0/MnTsXACASifDpp5/C3d0dkZGRKCkpwd69ezFv3jz51WBZWVkQiUSwsLAAj8dDamoqoqKisHr1agwbNmzAXv+JEydw+/Zt2qS0h0QiEY4fPw4Oh0NNCrupqakJ+/fvx4QJE7B8+XK245ABJBaLsXfvXvj6+uKtt96i0akeoik/BaGlpYXXXnsN+vr62Llzp8LtpXX9+nVUVFTAz8+P7SgAAG9vb3h6esLc3BwWFhaYOXMm+Hy+vLfXmDFj4OzsDBMTE9jZ2WHGjBmora2Vtx1ITEyEtbU1pkyZAjMzM7i4uGD27NmIjo6W/+w7+q8sXrwYVlZWCAgIQGhoKC5duiTP4erqCl9fX1haWsLMzAwTJkyAtbX1gF8ZNWnSJBgaGuLGjRtob28f0OdSFW1tbThz5gwkEglmzpxJxVQ3CYVC2Nra4saNG2htbWU7DhlAFy9ehK6uLlasWEHFVC9QQaVA9PX18eabb6KtrQ379u1TqDUyhw8fhp6eHlxdXdmO0oVMJkN8fDza2trg4ODQ5f7W1lbcvHkTJiYm8ikLiUQCTU3NTsdpamqivb0dRUVFAB6ss3F2doaGxv+fGffw8EB5eTlaWlq6PA/DMMjMzERFRcWAd4/X0NDA7Nmz0dbWhuvXrw/oc6kCqVSKc+fOobm5WV5Ek+4bMWIEWlpacO7cObajkAGSlZWFoqIiLFu2jKZ2e4nWUCkYKysr/O1vf8OGDRtw9OhRzJkzh/VPCiUlJUhJSUFAQADrWR5WUlKCDRs2QCKRgM/n4+WXX4aVlZX8/qtXr+LIkSNoa2uDhYUFXnvtNXlx5OHhgUuXLiE+Ph4jRoxAQ0ODvH1Fxx5mDQ0NMDEx6fScenp68vs6RjhEIhH++c9/QiKRgMvl4vnnn4eHh8eAv34bGxsEBgYiNjYWBQUFdKXaEzAMg/Pnz6O2thbh4eEYOnQo25GUjrm5OczMzHDhwgVMnTqV+nWpmObmZly+fBljxoxRy03B+wsVVArI3d0dK1euxLZt22BsbIzQ0FBW8/z+++/gcrkKM93XwcLCAmvWrIFIJEJSUhJ2796NN998U15UBQYGwt3dHQ0NDTh//jx+/vlnvP3229DU1ISHhwdmz56N/fv3Y9euXdDQ0MDkyZORm5vb46KRz+djzZo1aG1tRWZmJg4fPgwTE5NBGc2bOHEicnNzERcXB0tLSwgEggF/TmXCMAyuXLmCiooKjB07Fm5ubmxHUlpeXl64fPkybt++TZfSqxCGYXD27FmYmJjghRdeUKgPzcqGPmYoqFGjRmHu3Lm4dOkSEhISWMvR1taGy5cvw97eXuHWnGhoaMDMzAxDhgzBrFmzYGNjg8uXL8vv19bWhrm5OZydnfHSSy+hvLwcd+7ckd8fFhaGr776Cp9++in+85//wMfHBwBgamoK4MEUbGNjY6fn7Pj+4SaQHYvjbW1tERYWhuHDh+Ps2bMD9bI74XK5mD17NqRSKa5duzYoz6lMbt68ieLiYgQEBMDX15ftOErN2dkZfD4fFy9eZDsK6UfJycmorKzEypUr5SPwpHeooFJg06dPR1hYGP7880/ExcWxkuHYsWNoaWlBQEAAK8/fEwzDQCKRPPG+x93P4XBgaGgILS0txMfHw8jICHZ2dgAABwcH5OTkdFrLlpGRAQsLi6cWl0/LMRAsLCwwZswYlJWVISsra9CeV9ElJiYiJycHnp6eCA4OZjuO0uNwOLC3t0d6evpj1xAS5VNeXo6YmBhMmjSJPnD0AyqoFBiHw8GSJUswadIknDhxAjExMYOe4cSJEzA1Ne20NkkRHD16FDk5OaiurkZJSQmOHj2K7OxsBAQEoKqqCmfOnEFRURFqamqQl5eHn376CZqamvI+VQBw/vx5lJSUoLS0FKdOncK5c+cwf/58+fqQgIAA8Hg87N27F6WlpUhISMDly5cxYcIE+TnOnDmDu3fvoqqqCmVlZbhw4QLi4uIGfR1CSEgIrKyskJiYiKampkF9bkWUkJCAtLQ0ODs7Y/z48WzHURmenp5ob2/vdKUrUU4ikQgnTpyAp6enQrTCUQXUh0oJMAyDqKgo/PnnnwgNDe30hj6QCgsL8eKLL2Ls2LHw9/cflOfsrr179yIzMxMNDQ0QCASwsbFBeHg4PDw8UFdXh3379qG4uBgtLS3Q09ODs7MzpkyZAgsLC/k5Nm/ejOLiYkgkEtjY2HRqDNrhWY09jx07hsTERNTV1UFTUxMWFhYIDQ1l5edVW1uLHTt2gM/nY/r06Z0alKqTuLg4ZGZmwsXFBREREbSAup/98ccfEAqF+OKLL9iOQnqp4z1FIpFg7dq1XS6+Ib1DBZWSYBgGJ0+exMGDBzFq1ChERkYO+OLB7777Dn/++SdeeeUVWuysJLKysnDo0CGYm5sjLCxM7RaY3rx5E9nZ2XB3d8fEiROpmBoAt2/fRnx8PD777DP59DhRLjdu3EBaWho++OCDLh8iSe/RbxslweFwMG3aNCxevBg3btzA8ePHMdC1cExMDGxsbKiYUiKurq4IDQ1FWVkZ4uPj2Y4zaBiGwfXr15GdnQ1PT0+Eh4dTMTVAhg0bBg6Hg/Pnz7MdhfRCQUEBkpKSsGDBAiqm+hn9xlEy4eHhWL58ORITE3HkyBHIZLIBeZ7U1FRUVlbC3d19QM5PBs6oUaPg5eWFzMxM5OTksB1nwDEMg2vXriE3Nxc+Pj6DNiWurrS0tGBtbY34+PgB+/1DBkZDQwPOnj2LUaNGYdq0aWzHUTlUUCmh8ePH4+WXX0ZKSgoOHjw4IL/UTpw4AQ0NDYXsjE6ebcaMGbC2tkZcXBwqKyvZjjNgpFIpLly4gIKCAvj6+mLcuHFsR1ILHh4eaGhoUKtRUGUnkUhw/PhxWFtb46WXXlK75QCDgQoqJTVq1Cj89a9/RVZWFn777bd+vUxfJpPh5s2bGDp0aJftWYhy4HK5WLhwIYRCIS5duoTm5ma2I/W71tZWnDx5EmVlZQgODsbYsWPZjqQ2hg4dCoFAgBs3brAdhXRDx24B7e3t+Nvf/gZdXV22I6kkKqiUWEBAAF5//XUUFhZiz549/bZx6c2bN9HQ0IBhw4b1y/kIO7S1tbFgwQIAwIULFxRqb8i+amxsxIkTJ9DY2IiIiAil6JOmSjgcDqysrJCRkUHTfkrg+vXrKCoqwurVq2nrpQFEW88oOR8fH/z973/H5s2bsW3bNvzlL3/p8yWwZ8+ehba2NhwdHfspJWGLhYUFZs6cicOHD+Py5cuYOHGi0g/1V1RUyPsgzZw5EzY2NoP23LGxsYiLi0NdXR2AB3vcTZgwQT41vmPHDhQUFHR6TGBgIGbNmgXgQbPRw4cPP/bcH374IYRCIQoKCnD27FlUVlaivb0dhoaGCAwMxOjRo7udYzA4OjoiPz8fmZmZg7J3Jemd1NRUJCcnY+nSpQgMDGQ7jkqjtgkqoqSkBN9//z2qqqowf/78Pu1ZNn/+fJiYmGDGjBn9mJCwKSYm5v+1d+fRUZaH/sC/M8lksk72dbInhIQQAoRA2IMQVhEREAWUgvxAVNxae7TU9treW2+99Z7eim2lVrzaiohWASFAgBDWBMISQvaVkH2brJPM+v7+sJnbyCKQ5Z3JfD/n5GAms3wzJpPvPO/zPg9OnjyJmJgYs1tT7H5UVlbi3LlzcHBwwLJly+Du7j6sj19YWAiJRGJ603LlyhWcOXMGzz33HHx9ffHhhx/Cy8sLc+fONd1GJpOZzpTV6XTo7e3td5//+Mc/oNPpsGnTJgBAbW0tmpqa4OfnBzs7O9y4cQP79u3D4sWLTX8QfyjHcNDr9fjkk08wa9YsbNiwYVgek+5PZWUlDh06hCVLlmDdunUW/2bK3PGQ3wihVCrx85//HHFxcfjss8+Qnp7+QMsqFBcXo62tjaNTI8z06dMxZswYFBQUoKysTOw4900QBFy+fBlnzpyBm5sbVq9ePexlCvhu4/LRo0fDy8sLXl5eSElJgZ2dHW7evGm6jkwmg4uLi+njX5cd+f7XpFIpysvL+5XcgIAAxMfHw9fXF+7u7hg/fjxGjRrVb+TrXnIMtb69NPPy8obtMeneNTc34/Dhw5g6dSrWrl3LMjUMeMhvBHF0dMQLL7yAb7/9Fl9//TWqq6uxatWq+1pHKj09HRKJBJGRkUOYlMSwdOlStLa24sKFC1AoFPD29hY70j3RarVIT09HY2MjwsPDMX/+fNjaiv/SZTQacf36dWi1WgQHB5suz8nJQU5ODpydnREdHY3k5GTY2dnd9j6uXLkCmUyGsWPH3vFxamtrUVVVhXnz5t1XjuEQEhKCrKws1NXVmd32VNass7MT+/btw+jRo7FlyxauyTZMxH9VokElkUiwdOlShISEYOfOnfjTn/6EtWvXwsfH555uf+XKFXh7e0Mulw9xUhputra2ePLJJ/Hhhx/i5MmTWLx4sdmf7dPa2or09HT09vZi+vTpmDBhgtiRUF9fj507d0Kv18POzg5r1qwx/X7Fx8fDzc0NLi4uqK+vx9GjR9Hc3Iw1a9bc9r4uXbqEcePG3fZs2nfeeQfd3d0wGo146KGHbpl4f7ccwyUyMhJZWVk4f/48HnvssWF9bLo9rVaLffv2wdvbGy+99BIXZh5GnEM1gjU2NmLHjh2ora3F8uXL7/ouGPjuXc2KFSswceJEzJgxY5hS0nBraGjAJ598AltbWyxYsMBsS1VpaSkuXLgAmUyGRYsWDevk87vR6/Vob29Hb28v8vLykJ2djU2bNt22zJSVlWHXrl145ZVXbjlZpKqqCjt37sTWrVtv+721trZCq9Xi5s2bOHr0KB5++GHEx8c/UI6h9OWXX8LNzQ1vvfXWsD4u3Uqv12Pfvn3QarX4+c9/bja/M9aC44AjmI+PD7Zv347ExETs3bsXhw8fvuspzqdPn4bBYOBiniOcr68v1qxZA71ejyNHjpjdGlV928icP38eHh4eWLNmjVn9YbC1tYWnpyeUSiXmz58PPz8/nDt37rbX7dvrrrW19ZavZWdnw9/f/47fm4eHB/z8/JCYmIhp06aZzmx8kBxDKTAwEDdu3EBXV9ewPzb9H71ejwMHDkCtVuPll182q98Za8FCNcLJ5XJs3rwZa9aswYULF/Dxxx9DrVbf9rqZmZlwcnKymLk19OCUSqWpVB0+fNhsSpVKpcK+fftQVlaG2NhYrFq1Co6OjmLHuitBEO64xlddXR0AwMXFpd/lGo0G169fv+czLgVB+MHFe++WYyiFhYXBYDAgNzd32B+bvmMwGHDw4EF0dHTglVdeGdBZ3vTgWKisgEQiwfz58/Haa6+hra0NO3bsuO0eb3l5eQgICODZIFair1QZDAbRS5UgCMjNzUVqaiq0Wi0WLVqEOXPmmN1k2qNHj6KiogIqlco0R6pv25uWlhakp6ejpqYGKpUKBQUF+PLLLxEaGgo/P79+95Obmwuj0djvEF6fzMxMFBYWorm5Gc3NzcjOzsbZs2f7XfduOYabj48PZDIZ8vPzh/2x6buTElJTU6FSqfDyyy9zQWYRcVK6FYmOjsYvf/lL7Nq1C59++ikmTJiAhQsXwt7eHjU1NWhvb8fEiRPFjknDqK9U7d69G4cPH8aCBQvg7Ow8rBnUajVOnTqFpqYmKJVKLFy4EA4ODsOa4V51dXXhq6++QmdnJ+zt7eHr64v169cjMjISbW1tKCsrw7lz56DT6eDq6orY2FgkJyffcj+XLl3CmDFjbvt9CoKAo0ePQqVSQSqVwsPDA/Pnz++3KOPdcgw3iUQCNzc3lJeXD/tjW7u+MtXU1ISXX34ZcXFxYkeyapyUboUEQUBGRgb27NkDW1tbLF++HNeuXcOOHTuwceNGuLq6ih2RhllNTQ12794NqVQ6rKWqvLwcFy9ehMFgwLRp00QZYaGBO3v2LIqLi7Fz506zWNLCGgiCgMOHD6Ourg4vvvgi3wybAfMaT6dhIZFIkJycjF//+tcICQnBJ598gtTUVDg5ObFMWSmlUoknn3wSRqMRR44cGfIJxj09PTh+/DjOnj0LFxcXPPHEEyxTFkypVEKv16O4uFjsKFZBEASkpaWhtrYWzz//PMuUmWChsmJeXl748Y9/jPXr16O5uRmtra0oKCgQOxaJZDhKlSAIyMvLw759+9DQ0ICJEyeKtuo5DR6lUgmJRMKJ6cOg7/ezqqoKW7du5f58ZoSFyspJJBLMnDkT4eHhcHZ2xqFDh/DVV1+ho6ND7GgkgqEsVa2trTh48CAuX74MT09PPPnkk5g2bZrZTTyn+yeTyaBQKG57sgsNHr1ej/3795tGppKSksSORP+Cr2SE6upq2NjY4NVXX8XDDz+MmpoafPLJJzh//rwop2GTuJRKJdauXTtopcpgMCArKwupqalQq9V46KGHsHLlSri5uQ1OYDILXl5euHnz5l3XuqMH19vbi6+++gpdXV147bXXMGXKFLEj0fewUBEqKyuh1+vh7e2NlJQUbN++HcHBwTh79ix27dqFvLy8B9pomSyXv79/v1LV2dl53/chCAJKSkrw9ddfo7i4GBEREXjqqad4WvcIpVQqoVarUVNTI3aUEaezsxN79+6FRCLB66+/jtjYWLEj0W2wUBEqKyvh7OwMGxsbAIC7uzteeOEFPP/885DL5Th8+DA+++wzVFdXi5yUhlNfqRIEAampqaivr7/n29bV1eHbb79FZmYm7O3tsXz5cixYsID7io1g/v7+EASBh/0GWWtrK/bu3QtXV1ds374d4eHhYkeiO+CyCYTt27ejt7f3tuvlGI1GnDt3DocOHYJarUZERASSk5N5NqAVaW1txWeffYbOzk5Mnjz5rmsdtbW14cKFC2hoaICjoyOSkpIQHR3NeVJWQBAEfPzxx5g1axZ+9KMfiR1nRKivr8eBAwcQEhKCH//4xzx5w8yxUFm53t5ebN68GbGxsXc9FKPVapGamopTp04BAMaOHYsZM2ZALpcPV1QSUU9PD/bs2YOamhqMGTMGEyZM6Leifk9PD7Kzs1FVVQUbGxvEx8dj0qRJXJPIynzxxRcICAjAG2+8IXYUi1dZWYnDhw9j7NixeOmll8x2E3P6P3y1s3I1NTXQaDQ/uH+fnZ0dli1bhjlz5uCrr77C1atXUVBQgNjYWEyZMsXs91ujgXFwcMDTTz+Nb775Bvn5+ejo6MDs2bPR29uLK1euoLKyEoIgICoqCjNmzOChPSulUCjQ1NQkdgyLJggCLl26hAsXLmDatGnYsmUL37haCBYqK9fc3Ay9Xn/Ph/AUCgU2bNiAuro67Nu3D5cvX0Zubi6io6ORlJQEhUIxxIlJLFKpFI899hgyMjJw5swZ/O1vfzMdygsNDcX06dN5KNjKubu7o7a2FkajkYd5H4Ber0daWhpu3ryJxx9/HI8++iifRwvCQmXlWltbYWNjAzs7u/u6nb+/P5599lk0NzfjwIEDuHbtGgoKCjBq1ChMnTqVx/pHKJVKhe7ubshkMjQ2NkKhUOCRRx5BaGio2NHIDHh4eECv16O6uhrBwcFix7EonZ2dOHDgAPR6PbZt28ZlESwQC5WVa21tHdDhOi8vL2zYsAEdHR349ttvcenSJRQVFSE8PBxJSUnw9fUdxLQklurqamRnZ6OiogJSqRRTp05FXFwcdu/ejRMnTmDmzJkYNWqU2DFJZH1TByoqKlio7kNtbS0OHjwIX19fbNu2DSEhIWJHogfAQmXlWlpabrvj/f1SKBRYs2YNHn30UaSmpiIzMxOlpaXw8/PD2LFjMWbMGMhkskFITMNFq9Xi2rVruH79OlpaWiCXyzFjxgwsWrTIVMJDQ0Px/vvvIz09Hc3NzUhKSuo3WZ2si6urK2xsbHDz5k2xo1iM69ev4/Tp04iPj8dzzz3HaRMWjGf5Wbnt27dDq9Vi1qxZg3q/vb29OH36NDIzM9HU1AQHBwdERkZi4sSJPzgBnsRVX1+Py5cvo6ysDBqNBgEBAZgxYwaSkpJue9aeXq/H3//+d1y8eNG0OKyzs7MIyckc7NmzB8HBwfjpT38qdhSzptfrkZGRgZKSEixcuBBr1qzhWbEWjoXKigmCgC1btiAwMBATJkwYsscpLy/HiRMnkJ+fD6PRCF9fX45amRmdToe8vDxcv34dDQ0NkMlkGDt2LFJSUqBUKu/pPs6fP29azXnWrFkICwsb4tRkjg4cOAAbGxu8/fbbYkcxW21tbTh06BC0Wi2efvppzJ49myO7IwDrsBVTq9VQq9VwcXEZ0scJDw9HeHg4ent7kZGRgczMTKSlpeHMmTMICwvD6NGjERoaalqpnYaHwWBASUkJioqKcPPmTfT29sLHxwePPPIIZs6ced8nKkydOhXh4eHYuXMn0tLSEBMTg+nTp/MsJSvj6OiIlpYWsWOYrcLCQpw8eRJBQUHYunUrT+gYQViorFhrayv0ev2wHZ6xt7fHggULsGDBApSWluLkyZMoKipCQUEBHBwcEBwcjNGjRyM8PJzlaogYDAaUlpaisLDQVKKcnJwQGxuLmTNnDnhbC19fX7zxxhv4/PPPkZmZiYaGBsyfP5/zQqyIo6MjqqqqxI5hdrRaLU6ePIny8nIkJyfjqaeeGpT5q2Q+WKisWF+hEuOPXWRkJCIjI2E0GpGXl4esrCzTaIm9vT2Cg4MRFRWFyMhIlqsB6itRRUVFqKqq6leikpKSMGrUqEEdRbK1tcW6desQExOD3bt346uvvsKMGTN4FqCVcHJygl6vR1dXF+fS/VNdXR2OHDkCW1tbPPfcc5g+fToP8Y1ALFRWrLW1FYIgiPouSSqVIi4uDnFxcTAajSgoKEBWVhaKiopM5crX1xdBQUEIDw+Ht7c3X4h+gCAIqKurQ0VFBW7evInGxkZotdohLVG3k5CQgNDQUOzcuRPp6ekoLy/H7NmzuYr6CNe3RUpLS4vVFyqj0YgLFy7g8uXLiI2NxebNm7mUzAjGSelW7Msvv8S+ffvw+OOPix3lFkajEUVFRaa1j/rmZDg5OcHX1xfBwcEIDw/nAqL/pFKpUFZWhqqqKtTX16OnpwcA4OPjg4iICIwfPx5RUVGizGcyGo04cOAATpw4AVtbW0yfPv2uGyyTZWtsbMQ333yDl156CZMmTRI7jmhaWlpw7NgxdHZ24rHHHsPSpUs52j7CcYTKirW2tprtaIFUKkVMTAxiYmIAAF1dXcjNzUV+fj5u3LiBsrIyZGRkwMXFBX5+fvDx8YG/vz/8/f1H/JmDGo0GtbW1qK2tRVNTE5qamtDR0QFBEODu7o7o6GjExsYiLi7OLP7/SqVSLFu2DJMmTcKuXbtw4sQJlJaWIjk52Szy0eDqG5VqbW0VOYk49Ho9Lly4gJycHISGhuLll1/m4W4rwREqK/brX/8aLS0tmDt3rthR7ptKpUJOTg4KCwtRXV2Nzs5OAN/98VYoFPDw8IC3t7epZFnq5s1qtRp1dXWoq6tDU1MTWlpaTOUJ+G7vND8/P8TExCA+Ph5ubm7iBv4BRqMRhw4dwrFjx2BjY4Np06bxj80IIwgC/vrXv2Lx4sVYvXq12HGGVU1NDY4fPw6DwYBly5ZhyZIlI/4NHv0fjlBZsZaWliFfMmGouLu7Izk5GcnJyQC+W0i0rKzMNG+ooaEBFRUVpk1anZyc4OzsDGdnZygUCri6usLd3R0eHh5QKBSizcsSBAEdHR1obm5GW1sb2tra0NHRga6uLnR1daGnp8f0Pbi7uyMgIABJSUmIjIxEaGjofS9tIDapVIqHH34YCQkJ+Pjjj5Geno7i4mLMmTPHYksv9SeRSCCXy9HW1iZ2lGGj0Whw5swZFBUVIS4uDuvXr0dgYKDYsWiYcYTKij377LMICAgY0kU9xaTX61FZWYmKigpUV1dDpVKZyopWqwXw3Yu/jY0NnJyc4OTkBLlcDrlcDgcHB9jb28Pe3h52dnaws7ODvb095HI5pFIpBEHAv/7qfP+/dTodenp60Nvba/pXo9GYPrRaLXp6etDd3Q2DwWC6vVwuh7OzM9zc3ODu7g5fX19EREQgNDR0xK2ibDQaceTIERw5cgQSiQTjxo3DhAkTuG7VCLBnzx6EhobiJz/5idhRhlxpaSkyMjJgb2+Pxx9/HHPmzOHPsJUaWa/QdF8MBsOIPmPO1tbWtDzD96nVatTW1qK+vh7Nzc1obm5Ge3s7uru70dLSAq1WC61WC6PRaLrN/T5X/1qy+kpZ34eDgwN8fHzg5eUFLy8vBAQEwM/Pz6pGaaRSKRYtWoTExETs3r0bly5dQnFxMaZNm8bNYS2cjY0N9Hq92DGGVFtbG06dOoXa2lokJSVh7dq18PT0FDsWiYiFyor1HUqyRo6OjncsW/9Kq9Wiu7sbarUa3d3d6O3thcFgAPBdwfrX5+9fC5dcLodCoYBCoYC9vb3VPs/3wsvLC9u2bcP169exd+9eHDlyBAEBAZg1axYXBLVQEolkxBaq3t5eZGVlIT8/H35+fnjllVcwadKkEf3mlO4NC5UVMxgM/EP/A/pGlLg8w9Dr29/xyJEjOHbsGPbu3Yvo6GhMmTJlxB3uHOmkUumIK1QGgwE5OTnIzs6Go6Mj1q5di5SUFMjlcrGjkZngq5SVEgSBhYrMTt9hwOnTp+OLL75ATk4OysvLMX78eIwdO5ajABbCxsYGOp1O7BiDQhAElJWV4ezZs9DpdEhJScGyZcvM/oxaGn4sVFaqb24QCxWZI4VCgU2bNqG8vBxffPEFzp8/j9zcXCQkJCAqKorFyszZ2NiYDo1bssbGRmRkZKClpQUJCQlYvXo1z96jO2KhslJGoxGCIPAPE5m18PBwvP7668jNzcX+/fuRkZGBK1euICEhAZGRkfz5NVM2NjbQaDRix3hgjY2NuHDhAqqqqjBq1Chs3ryZI6T0g1iorFTfu0eOUJEl6Nvv8dKlSzhw4ADS09ORk5ODSZMmITQ0VOx49D2WOkJVX1+PrKws1NTUIDg4GM8//zymT5/O10m6JyxUVqpv7SO+UJAlSUhIwIQJE5CVlYXU1FQcPXoUnp6emDhxIkJDQzmCYCYsbdmEmpoaZGVlob6+HuHh4XjppZcwefJk7r1H94WFykpxDhVZKqlUiqlTp2LKlCk4ffo00tLSkJaWBoVCgdjYWIwZM4Z/CEUmlUrNfoRKEATcvHkTWVlZaG5uxqhRo7B27VokJCTwdZEeCAuVleIIFVk6qVSK2bNnY+bMmbh06RKOHTuG8+fP4/Lly4iKisKECRO4+bJIDAaD2ZZavV6PkpIS5OTkoK2tDaNHj8bGjRsxfvx4jnDSgLBQWSnOoaKRQiqVIjExEYmJiSgtLUVqaiquX7+O/Px8hIaGIiEhgae4DzODwWB2a4d1dnbi2rVrKCgogCAIGDduHBYuXMjJ5jRozOsnnoZN3wgVX0hoJImMjMS2bdvQ0NCAw4cP4+rVqygvL4ePjw+io6MxatQovokYBuZSqARBQFVVFXJyclBdXQ1XV1csWrQIs2fPRkBAgNjxaIQR/yeeRME5VDSS+fr6Yv369Vi1ahXS0tJw8eJFZGRkIDMzEyEhIYiLi+O+a0NIr9dDJpOJ9vgajQZ5eXm4fv061Go1IiIi8OyzzyIpKYmHgWnIsFBZKblcDolEMmJWMya6HUdHRyxbtgxLly5FUVERMjIyUFhYiOLiYnh4eCAqKgoxMTGi/vEfifR6PRwcHIb9MSsrK1FYWIibN29CLpcjKSkJc+bM4WKwNCxYqKyUs7MzbGxs0NPTI3YUoiEnlUoRExODmJgYqNVqnD17FpmZmcjMzER2djaUSiUiIyMRFhbGUdtBYDQah6WkCoKA6upqFBQUoKKiAhKJBJGRkfjRj36EyZMncw9OGlYsVFZKJpPB0dGRhYqsjqOjI1JSUpCSkoKqqiqkp6cjLy8PN27cgEwmg7+/PyIiIhAWFmYW84As0VDOoRIEAU1NTSgoKEBpaSn0ej0CAgKwatUqTJ48mXOjSDR8tbBirq6uLFRk1YKDg7F+/XoYjUYUFRUhKysLhYWFqKqqwunTp+Hn54eIiAhERESwXN0Ho9EIOzu7Qbs/vV6P6upqVFRUoKqqCmq1Gl5eXli4cCEmT56M8PBwHtIj0fEVwoq5ubmhsbFR7BhEovvXQ4JGoxGlpaXIyspCQUEBMjIycObMGXh5eSEoKAhhYWE8lPQDBqNQdXZ2ory8HJWVlairq4NUKoWPjw/mzJmD8ePHIyYmxmzXuiLrxEJlxVxdXXHjxg2xYxCZFalUiqioKERFRQEAysvLkZWVheLiYmRnZyM7OxuOjo7w9fVFcHAwgoKC4OjoKHJq86LVauHs7Hxft9Hr9airq0NFRQVu3LiBzs5OODg4ICYmBikpKRg7diyUSiVHoshssVBZMVdXV2i1WrFjEJm18PBwhIeHAwA6Ojpw+fJl5Ofn48aNG6ioqAAAKBQK+Pj4wN/fH0qlEgqFQszIojIajdBqtT/4HHR3d6OmpgY1NTVoaGhAa2srbGxs4OnpiWnTpiEuLg5jxoxhWSWLwUJlxVxcXFioiO6DQqFAcnIykpOTAXy3qW5OTg6Ki4tRXV2N0tJSAN8tS+Lm5gYvLy/4+flBqVRazfpH3d3dAAAPDw/TZUajEc3NzaitrUVNTQ2ampqgVqshk8ng5+eHiRMnIjIyEhEREQgMDOQoFFkkFior5uzsDI1GwxXTiR6QUqmEUqnE4sWLAQANDQ0oLCxERUUFampqUFRUhLy8PACAk5MT3Nzc4ObmBg8PD3h6esLDw2NETXYXBAENDQ2mM/FSU1PR2tqK9vZ2SKVSyOVyREREICEhAZGRkQgPD+e2QDRijJzfZLpvCoUCgiCIvqox0Ujh6+sLX19fzJ49G8B3IzOVlZUoKSlBRUUF6uvrUVxc3G9BXUdHRzg7O0OhUMDd3R1ubm5QKBRwcXEZ1DPlBotOp0NbWxs6OjrQ2dmJrq4utLe3o6urC11dXdDpdOjp6UFLSwt8fX0RExODwMBABAUFISQkxCy/J6LBwEJlxVxcXEyLe7JQEQ0+qVTabw4W8F3JUqlUqKqqQk1NDerr69Hc3Iy6ujrTIcM+tra2sLe3h1wuh729PRwdHeHk5AQHBwfY2dn1+5DL5ab/vtfFSQ0GA3p7e00fWq0Wvb290Gg00Gg0ps+7urqg0WjQ09Nzy+4KcrkcLi4u8PPzg6+vLwRBgEajwf/+7//ydYWsCguVFXNxcYFUKoVarbbqSbREw0kqlcLT0xOenp6YMGFCv6/19vaitrYWra2tUKlUUKlU6OjoMI0AtbW1Qa1WQxCEH3yMvlIlCMIt1+/7/G73I5VKIZPJYG9vDxcXF/j4+MDd3R3u7u7w9vY2fXx/blhmZibfpJFVYqGyYn2Fiot7EpkHe3v7W0a0vs9oNKK3txdqtRpqtRo9PT2mj76RJo1GA51OB6lUapof2VewJBKJ6cPW1tY06uXs7Nzv3wc9NNfR0YHAwMAHui2RJWOhsmLcz4/I8kilUjg6OprtcgI9PT3w9vYWOwbRsOMuoFas79BDR0eH2FGIaIRQq9X9lkwgshYsVFYuLCwMra2tYscgohGgb5K7p6en2FGIhh0LlZULCAhAZ2en2DGIaATo7OyEjY0NR6jIKrFQWTmlUnnbU6GJiO5XU1MT7OzsEBwcLHYUomHHQmXlAgICYGtrC5VKJXYUIrJwjY2N8PPzg4uLi9hRiIYdC5WV8/f3h52dHVpaWsSOQkQWrrm5GaNGjRI7BpEoWKisnFwuh5+fHwsVEQ2I0WhEe3s7wsLCxI5CJAoWKkJ4eDgP+RHRgKhUKkgkEoSGhoodhUgULFSE0NBQqFSqH9zOgojoThobGyGXyxESEiJ2FCJRsFARQkNDIZFI0NbWJnYUIrJQjY2NCAoKumVvPyJrwUJFCAkJgZ2dHRobG8WOQkQWqqWlhRPSyaqxUBEcHR2hVCrR1NQkdhQiskAGgwGdnZ2cP0VWjYWKAACRkZFobm4WOwYRWaCWlhbY2Nhw/hRZNRYqAvDdnn7t7e0wGAxiRyEiC9PY2Ah7e3sEBQWJHYVINCxUBOC7ESpbW1s0NDSIHYWILExDQwPCw8Mhk8nEjkIkGhYqAvDdxHRvb29UVlaKHYWILIxKpUJkZKTYMYhExUJFAACJRIJJkyahpqZG7ChEZEF6e3vR1dXFCelk9VioyCQuLg5qtRodHR1iRyEiC1FZWQlHR0eMHTtW7ChEomKhIpMxY8bA2dmZh/2I6J5VVlYiJiYGrq6uYkchEhULFZnY29tj3LhxuHnzpthRiMgC6HQ6NDQ0YNKkSWJHIRIdCxX1Ex8fj+bmZuh0OrGjEJGZq6qqgp2dHcaPHy92FCLRsVBRP+PGjYOdnR1HqYjoB1VWViIiIgI+Pj5iRyESHQsV9ePt7Y2wsDDOoyKiuzIYDKitrUViYqLYUYjMAgsV3WLixImoq6uDIAhiRyEiM1VbWwupVIoJEyaIHYXILLBQ0S3GjRsHQRC4WTIR3VF5eTmCgoIQGBgodhQis8BCRbeIiIiAh4cHD/sR0W0JgoCamhokJiZCIpGIHYfILLBQ0S2kUikmTpyI6upqsaMQkRlqaGiA0Wjk4T6if8FCRbcVHx+Pzs5OdHZ2ih2FiMxMeXk5fHx8EBERIXYUIrPBQkW3NW7cOHh4eCA/P1/sKERkRgRBwM2bN5GYmAiplH9CiPrwt4Fuy97eHsnJySgtLYXBYBA7DhGZCZVKBY1Gw8U8ib6HhYruaPbs2ZBKpZycTkQm+fn58PHxQUxMjNhRiMwKCxXdkVKpRHx8PPLy8sSOQkRmQKvVory8HCkpKZDJZGLHITIrLFR0V3PmzIFKpYJKpRI7ChGJrLCwEA4ODpg9e7bYUYjMDgsV3dXEiRPh7+/PUSoiKycIAgoKCjBjxgy4u7uLHYfI7LBQ0V3Z2trioYceQkVFBXQ6ndhxiEgkVVVV0Ov1mDt3rthRiMwSCxX9oFmzZkEul6OkpETsKEQkktzcXMTGxiI8PFzsKERmiYWKfpCnpycmT56MgoICbphMZIVaW1vR0tKC+fPnc6sZojtgoaJ7kpycDLVajcbGRrGjENEwy83NhVKpREJCgthRiMwWCxXdk9jYWISEhHByOpGV0Wg0uHHjBlJSUmBrayt2HCKzxUJF90QqlWLu3Lmorq5Gb2+v2HGIaJjk5+fDyckJs2bNEjsKkVljoaJ7Nn36dDg5OaGgoEDsKEQ0DIxGIwoLCzFr1iwoFAqx4xCZNRYqumcuLi546KGHkJeXB61WK3YcIhpiFRUVEASBSyUQ3QMWKrovS5cuhbOzM65cuSJ2FCIaYnl5eRg3bhxCQkLEjkJk9lio6L64u7tjyZIlKCoqglqtFjsOEQ2R6upqtLe3Y+HChWJHIbIILFR03xYuXAgvLy9cvHhR7ChENAQEQcCFCxcwbtw4jB8/Xuw4RBaBhYrum6OjIx599FFUVlaira1N7DhENMjKy8vR09ODxx9/nAt5Et0jFip6IHPmzEFQUBAuXLggdhQiGkQGgwHZ2dlISkpCVFSU2HGILAYLFT0QOzs7rFixAnV1dWhqahI7DhENkr5lUVauXClyEiLLwkJFD2zatGkYPXo0MjMzxY5CRINAp9MhJycHc+bMQWBgoNhxiCwKCxU9MKlUipUrV6KtrQ3V1dVixyGiAbp69Srs7e2xbNkysaMQWRwWKhqQ8ePHIz4+HllZWRAEQew4RPSAOjs7kZ+fj0ceeQReXl5ixyGyOCxUNCASiQSrVq2CRqNBaWmp2HGI6AGdP38eSqUSixcvFjsKkUVioaIBi4qKQlJSEi5fvgyDwSB2HCK6TzU1NWhoaMATTzwBe3t7seMQWSQWKhoUK1asgEQiwbVr18SOQkT3wWg04ty5cxg3bhySkpLEjkNksVioaFAEBgZi6dKluHbtGhf7JLIg+fn50Ov1WLt2LRfxJBoAFioaNMuWLUN4eDhOnTrFCepEFqCrqwtXr15FSkoKwsLCxI5DZNFYqGjQyOVybNy4Ed3d3cjLyxM7DhHdhSAIOHnyJPz8/LBq1Sqx4xBZPBYqGlTR0dFYtGgRLl++jK6uLrHjENEd5ObmorOzE5s3b4azs7PYcYgsHgsVDbqVK1ciMDAQGRkZPPRHZIZaW1tx9epVLF26FLGxsWLHIRoRWKho0Dk4OGDDhg1oa2sz7QtGRObBYDDgxIkTGD16NPfrIxpELFQ0JMaNG4dFixYhOzsbHR0dYschon/KysqCRCLB5s2bIZPJxI5DNGKwUNGQWb16NcLCwnD8+HEYjUax4xBZvZqaGpSWluLJJ59EcHCw2HGIRhQWKhoy9vb22LJlC3Q6HS5fvix2HCKrptFokJGRgcTERKSkpIgdh2jEsRU7AI1sERERWLlyJT799FMEBwfDx8dH7Ehm6fr16/j6669RVlaG1tZW/OxnP+u3avVnn32G06dPo7m5Gba2toiMjMS6deswevRo03X+/d//HeXl5Whvb4ezszPi4+Oxfv16eHp6mq4jCAK++eYbHDlyBI2NjVAoFFi8eDEef/xxAN8t8vjxxx+jpqYGGo0G3t7eWLhwIZYtW2a6j02bNqGxsfGW72Hx4sV49tlnh+LpoUFw+vRpKBQKPPPMM5BK+V6aaLCxUNGQe/jhh3Ht2jWkp6fjscce47yN29BoNAgLC8O8efPw9ttv3/J1pVKJLVu2wM/PD1qtFvv27cMvf/lLfPDBB3B1dQUAxMXFYeXKlfDw8EBLSwt27dqF3/72t3jnnXdM9/OXv/wFV65cwYYNGxASEoKuri50dnaavi6Xy7FkyRKEhYVBLpcjPz8ff/zjHyGXy7Fw4UIAwLvvvtvvEO6NGzfwi1/8AtOnTx+qp4cGqKSkBPX19Xj11Vf7FWwiGjwsVDTkbGxssHnzZrz55ps4ceIE5s+fzy0uvichIQEJCQl3/Prs2bP7ff7MM88gLS0NlZWViI+PB4B+o0g+Pj5YsWIFfvOb30Cv18PW1hY3b95Eamoq3nvvPQQGBt72cSIiIhAREWH63NfXF+fPn0d+fr6pUPUVuD5ffvkl/Pz8MHbs2Pv7pmlYdHV1ITMzE/PmzcPkyZPFjkM0YnHcl4aFr68vnnvuOahUKly4cEHsOBZNp9PhyJEjcHJyuuN2IZ2dncjIyEB0dDRsbb9733ThwgX4+fnh4sWL2LRpEzZt2oT33nuv3wjV95WVlaGwsPCOZUmn0+HkyZOYN28eS7IZMhqNSE9PR2BgINatW8f/R0RDiCNUNGzGjx+Pp59+Gn/961/h7u6OqKgosSNZlIsXL+K//uu/oNFo4O7ujl/96ldQKBT9rvPxxx/j4MGD0Gg0GD16NN58803T1xoaGtDY2IizZ8/ilVdegdFoxIcffoj//M//xH/8x3/0u58NGzagvb0dRqMRTzzxBObPn3/bTFlZWeju7sbcuXMH/xumATt37hx6enrw6quvwtHRUew4RCMaCxUNq/nz56OmpgaHDh2CQqGAn5+f2JEsRlxcHH7/+9+jo6MDR48exW9/+1v87ne/g5ubm+k6jz32GFJSUtDY2IjPP/8cv//97/Hmm29CIpHAaDRCp9PhlVdegVKpBAC8+OKLeOWVV1BdXd3vMODbb7+N3t5eFBUV4ZNPPoG/v/8thx0BIC0tDQkJCZyXY4ZycnJw48YNPPvss4iOjhY7DtGIx0N+NKwkEgmefvppTJo0CcePH+d+f/fB3t4eAQEBiI6OxosvvggbGxukpaX1u45CoYBSqcSECRPw2muvITs7G0VFRQAADw8P2NjYmMoUAFOJampq6nc/fn5+CA0NxYIFC/DII4/g888/vyVPY2MjcnJyeAq+GaqoqMDVq1excuVKJCcnix2HyCqwUNGws7W1xfPPP4+goCCkpqZCp9OJHckiCYJw1+eubx/FvuvExMTAYDCgrq7OdJ3a2loAuOtyFnd6nGPHjsHV1RWJiYkPlJ+GRmNjI06fPo25c+dixYoVYschsho85EeicHFxwcsvv4y33noLx48fx4IFC6x6wmxPT0+/otPQ0IDy8nK4uLjAxcUFX3zxBSZPngwPDw90dHTg4MGDaGlpwYwZMwAARUVFKCkpwZgxY+Ds7Iy6ujr8/e9/h5+fn+lwT3x8PCIiIvCHP/wBmzZtgiAI+POf/4zx48ebRq0OHjwIb29v08hV3/pYS5cu7ZfXaDTi+PHjeOihh2BjYzMcTxHdg46ODqSlpWH8+PHYtGmTVf9OEQ03idD3NpZIBNeuXcM777yDkJCQfgtZWpvc3Fxs3779lssfeughPPfcc/jd736H4uJidHR0QKFQIDIyEqtXr8aoUaMAAJWVlfjLX/6CyspK9Pb2wt3dHRMnTsTq1av7zW9qaWnBzp07cfXqVcjlciQkJGDjxo1wcXEBAHz77bc4fPgwGhoaYGNjAz8/P8yfPx8LFy7stxjklStX8Mtf/hJ/+tOf+h1CJPFoNBrs27cP/v7+ePPNN03/T4loeLBQkejS0tLwl7/8BYmJiZw8S/QADAYDDh48CJlMhl/84hc82YNIBDzkR6KbN28eamtrceDAAbi6usLf31/sSEQWQxAEZGRkQKfT4bXXXmOZIhIJJ6WT6CQSCdauXYvJkyfj+PHj6OjoEDsSkcXIzs5GQ0MDtm7dyrXdiETEQkVmwdbWFs899xzCwsJw8OBBtLe3ix2JyOwVFRWhoKAA69atw5QpU8SOQ2TVWKjIbDg7O+P1119HaGgoDh48CJVKJXYkIrNVVVWFzMxMLFmyBIsWLRI7DpHVY6Eis+Lm5obXX38dEREROHToEFpbW8WORGR2ysrKkJ6ejpkzZ3KPPiIzwbP8yCx1dnbid7/7HQoLC7Fw4UJ4eXmJHYnILBQWFiIrKwspKSl45plnTJtfE5G4WKjIbHV3d+Pdd9/F9evXsXDhQnh7e4sdiUhUubm5uHz5MpYuXYqnnnqq39pgRCQuFioya2q1Gv/93/+Na9euYf78+fD19RU7EpEoLl26hPz8fKxatQorV67kYT4iM8NCRWavt7cXv//973Hp0iWkpKRwnSqyKoIg4Pz586ioqMC6deuwZMkSlikiM8RCRRZBo9Hgf/7nf3Dx4kXMmzcPAQEBYkciGnKCIODUqVOora3FM888g7lz54odiYjugIWKLIZGo8GOHTtw/vx5zJ0717SBL9FIZDAYkJ6ejpaWFmzduhXTp08XOxIR3QULFVkUnU6H999/H2fPnsXMmTMRFhYmdiSiQafX65GWlga1Wo1t27YhISFB7EhE9AN4vi1ZFJlMhhdeeAF2dnamd+8JCQmcU0Ijhk6nQ2pqKoxGI37yk59g7NixYkcionvAESqySIIg4ODBg/jss8/g5uaGuXPnws7OTuxYRAPS1dWFI0eOQC6X48c//jH35iOyICxUZNGuXbuG999/H93d3Zg/fz7c3d3FjkT0QGpqapCeno6goCC8+OKLCA4OFjsSEd0HFiqyeA0NDXjvvfdQVFSEGTNmIDw8XOxIRPdMEATk5OQgJycHU6dOxebNm+Hi4iJ2LCK6TyxUNCL09vZi165dOHHiBKKiojB58mSuIk1mT6fT4eTJk2hqasLKlSuxfPly/twSWSgWKhoxBEHA0aNH8emnn8LZ2Rnz5s2DXC4XOxbRbbW1teHYsWOQyWR49tlnMWnSJLEjEdEAsFDRiJOfn4/3338fKpUKKSkp3FiZzE5JSQnOnz+PiIgIbNu2DUqlUuxIRDRALFQ0IjU3N2PHjh3Iy8vD1KlTMWrUKLEjEUGn0+HMmTOoqalBSkoK1q1bB3t7e7FjEdEgYKGiEUur1eLTTz/FkSNHEBoaiqSkJMhkMrFjkZVqaWnBiRMnIJPJsHHjRkybNo3rpxGNICxUNKIJgoD09HT8/e9/h0ajwcyZM7kPIA0rQRBQUFCAixcvIiYmBlu3buXPINEIxEJFVqGhoQEfffQRLl++jPDwcEyZMoWjVTTkVCoVTp8+ja6uLixevBirV6/mArREIxQLFVkNo9GIEydOYPfu3RytoiGl1+tx+fJlFBYWIiwsDOvXr0dsbKzYsYhoCLFQkdVpaGjArl27cOnSJYSEhCApKYnLK9Cgqaqqwrlz5yCTybB8+XIsXryYo6FEVoCFiqyS0WhEeno69uzZg46ODkyePBmRkZGcJEwPrKurC+fOnUNDQwMSExPx1FNPwc/PT+xYRDRMWKjIqqlUKuzevRunTp2CQqHAzJkz4ebmJnYssiBGoxG5ubnIycmBv78/1q5di8mTJ7OcE1kZFioiALm5ufjkk09QUVGBMWPGYOLEibCxsRE7Fpm5hoYGnD59GgaDAYsWLcLy5cvh6OgodiwiEgELFdE/abVaHDp0CF9//TV0Oh3i4+MxevRoFiu6hUajQWZmJm7cuIGxY8di/fr1CA0NFTsWEYmIhYroe+rq6vDNN9/gzJkzAGAqVty0lnQ6HfLz83H9+nW4urri8ccfx5w5c/izQUQsVER3Ul1djf379+PMmTOQSqWIj49HVFQU/3haIa1Wi9zcXBQUFEAul2POnDlYvnw559sRkQkLFdEPuHnzJvbv34+zZ89CKpVi/PjxGDVqFIuVFejt7UVOTg6Ki4vh5OSEefPmYcGCBdxwm4huwUJFdI+qqqqwf/9+nDt3DjY2NpgwYQIiIiJYrEYgtVqNq1evorS0FK6urliwYAFSUlI4IkVEd8RCRXSfbty4gf379+P8+fOmYsU1rEaGzs5OXL58GZWVlfD09MSiRYswd+5cuLi4iB2NiMwcCxXRA6qsrMS+ffuQmZkJmUyG2NhYREZGcq82C9TW1oYrV66gqqoKvr6+WLJkCZKTk7kEAhHdMxYqogEqLy/HgQMHkJ2djd7eXgQGBiI6Ohr+/v4ctTJjRqMRNTU1KCgoQF1dHZRKJR5++GHMmjWLWxER0X1joSIaJK2trcjMzMTJkydx48YNyGQyREZGYvTo0XB2dhY7Hv1Tc3MziouLUVlZCUEQEBYWhgULFmD69Oncc4+IHhgLFdEgEwQBJSUlOHPmDM6ePYv29nZ4eXkhOjoaoaGhXChUBF1dXSgpKUFpaSl6e3vh4+ODGTNmICkpCSEhIRxJJKIBY6EiGkI9PT3Izs7GqVOnkJeXB4PBgNDQUMTExMDT01PseCOaVqtFeXk5SkpK0NraCoVCgaSkJCQlJSE2NpbFlogGFQsV0TCpra3FuXPnkJGRgfr6ejg7OyM8PBxBQUHw8PDgKMkgMBqNqK6uRlFREerq6iCXyxEfH49p06Zh4sSJcHBwEDsiEY1QLFREw8xgMOD69es4c+YMLl26hK6uLtja2sLb2xtBQUEICgri2WX3oaenB9XV1aiurkZtbS0kEgkiIiIwffp0TJkyBR4eHmJHJCIrwEJFJCKdToeSkhIUFBTg2rVrKCsrQ09PD5ydneHv74+goCD4+/tzsvS/0Ov1qK+vR1VVFerq6tDV1QW5XI7Q0FCMHz8ekydPRnBwMEf8iGhYsVARmZGOjg4UFhaioKAAV69eRX19PXQ6Hdzd3aFUKhEUFARvb2+rKgsajQb19fWoq6tDY2MjVCoVZDIZvL29ER8fjzFjxiAmJoarmBORqFioiMyUIAior69Hfn4+8vPzkZubi/b2dgCAu7s7PDw84OXlBU9PT7i5uY2ILXB0Oh3a2trQ2tqK+vp6NDU1mUagPD09MWbMGIwaNQrR0dFQKpVWVSyJyLyxUBFZCL1ej4qKChQUFKCyshIVFRVoamqCVquFwWCAi4sL3Nzc4O7uDldXV7i5ucHV1RW2trZiR+9Hp9Oho6MDbW1taG9vR1tbGzo7O9Hd3Q2NRgOZTAaZTIagoCDExMQgMjISkZGRVjcyR0SWhYWKyIJ1d3ejpqbGNCm7srISNTU16Orqgk6ng8FggL29PRwdHaFQKODk5AQ7OzvI5XLI5XLY2dmZPu/77/sd6RIEAQaDAXq9Hnq9HjqdDjqdDnq9Hr29vbeUpt7eXtja2kImk8HZ2RlKpRIBAQHw8fExffj6+sLJyWmInjUiosHHQkU0wgiCgM7OTjQ2NqKhocH0b21tLVQqFdRqNbRaLYxGY78PQRBgNBphY2MDmUxmKj22traQSqXQ6/UwGo0wGAymAtX3LwBIpVJIJBLTh1QqhVQqhZOTE/z9/eHv7w8/Pz9TYfLx8YGzszNHnYhoRGChIrJCer0ePT09pg+1Wt3v8+9/Ta/Xw97e/pbRrDuNdPVd7uDgABcXF5YmIhrxWKiIiIiIBsjyTwsiIiIiEhkLFREREdEAsVARERERDRALFREREdEAsVARERERDRALFREREdEAsVARERERDRALFREREdEAsVARERERDRALFREREdEAsVARERERDRALFREREdEAsVARERERDRALFZEFy83NxcqVKxESEgJ7e3solUqkpKTgvffeEzsaEZFVkQiCIIgdgoju37lz5zBnzhwEBwdj/fr18PPzw82bN5GZmYmysjKUlpaKHZGIyGqwUBFZqCVLluDixYsoLi6Gm5tbv681NjbCx8dHnGBERFaIh/yILFRZWRliY2NvKVMAbilTf/vb3zB58mQ4OjrC3d0ds2bNwtGjR/td549//CNiY2Mhl8sREBCA559/Hm1tbf2uk5ycjLFjx+LSpUuYNm0aHBwcEBYWhj//+c/9rvfxxx9DIpGgsrKy3+UnT56ERCLByZMnTZeVlJRgxYoV8PPzg729PQIDA/HEE0+gvb39vp8TIiKxsFARWaiQkBBcunQJ169fv+v13nrrLTz11FOQyWT41a9+hbfeegtBQUE4ceKE6Tr/9m//hueffx4BAQF49913sWLFCnzwwQeYP38+dDpdv/tTqVRYvHgxEhIS8M477yAwMBBbt27FRx99dN/fg1arxYIFC5CZmYlt27bh/fffx+bNm1FeXn5LmSMiMmsCEVmko0ePCjY2NoKNjY0wdepU4ac//alw5MgRQavVmq5TUlIiSKVSYfny5YLBYOh3e6PRKAiCIDQ2Ngp2dnbC/Pnz+11nx44dAgDho48+Ml02e/ZsAYDw7rvvmi7TaDTC+PHjBR8fH9Nj79q1SwAgVFRU9HvM9PR0AYCQnp4uCIIgXLlyRQAg7N27d1CeEyIisXCEishCpaSk4Pz583jkkUeQk5ODd955BwsWLIBSqcT+/fsBAN988w2MRiN+8YtfQCrt/+sukUgAAMeOHYNWq8XLL7/c7zr/7//9PygUChw8eLDf7WxtbbFlyxbT53Z2dtiyZQsaGxtx6dKl+/oeXF1dAQBHjhyBWq2+r9sSEZkTFioiC5aYmIh//OMfUKlUuHDhAt544w10dnZi5cqVyM/PR1lZGaRSKcaMGXPH+7hx4wYAYPTo0f0ut7OzQ3h4uOnrfQICAuDk5NTvsqioKAC4Zc7UDwkLC8Orr76KDz/8EF5eXliwYAHef/99zp8iIovDQkU0AtjZ2SExMRG/+c1v8Kc//Qk6nQ579+4VLU/f6Nf3GQyGWy579913ce3aNfzsZz9DT08PXnzxRcTGxqK6unqoYxIRDRoWKqIRZtKkSQCAuro6REREwGg0Ij8//47XDwkJAQAUFRX1u1yr1aKiosL09T61tbXo7u7ud1lxcTEAIDQ0FADg7u4OALdMLP/+aFefuLg4/PznP8epU6dw+vRp1NTU3HLmIBGROWOhIrJQ6enpEG6zjNyhQ4cAfHcI79FHH4VUKsWvfvUrGI3Gftfru+28efNgZ2eHP/zhD/3u769//Sva29uxZMmSfrfT6/X44IMPTJ9rtVp88MEH8Pb2RkJCAgAgIiICAHDq1CnT9QwGA3bu3Nnvvjo6OqDX6/tdFhcXB6lUCo1Gc29PBBGRGbAVOwARPZht27ZBrVZj+fLliI6Ohlarxblz57Bnzx6EhoZiw4YNcHNzw/bt2/HrX/8aM2fOxGOPPQa5XI6LFy8iICAAb7/9Nry9vfHGG2/grbfewsKFC/HII4+gqKgIf/zjH5GYmIh169b1e9yAgAD89re/RWVlJaKiorBnzx5cvXoVO3fuhEwmAwDExsYiKSkJb7zxBlpbW+Hh4YHPP//8lvJ04sQJvPDCC1i1ahWioqKg1+vx6aefwsbGBitWrBi255KIaMBEPsuQiB5QamqqsHHjRiE6OlpwdnYW7OzshMjISGHbtm1CQ0NDv+t+9NFHwoQJEwS5XC64u7sLs2fPFtLS0vpdZ8eOHUJ0dLQgk8kEX19fYevWrYJKpep3ndmzZwuxsbFCdna2MHXqVMHe3l4ICQkRduzYcUu+srIyYd68eYJcLhd8fX2Fn/3sZ0JaWlq/ZRPKy8uFjRs3ChEREYK9vb3g4eEhzJkzRzh27NigPldEREONW88Q0T1LTk5Gc3PzDy4mSkRkbTiHioiIiGiAWKiIiIiIBoiFioiIiGiAOIeKiIiIaIA4QkVEREQ0QCxURERERAPEQkVEREQ0QCxURERERAPEQkVEREQ0QCxURERERAPEQkVEREQ0QCxURERERAPEQkVEREQ0QCxURERERAPEQkVEREQ0QCxURERERAPEQkVEREQ0QCxURERERAPEQkVEREQ0QCxURERERAPEQkVEREQ0QP8fltU2EPGoTkcAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Create the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC), \n",
    "             set_labels=('Web of Science', 'OpenAlex', 'Scopus'))\n",
    "\n",
    "# Update the patch colors to different shades of gray explicitly\n",
    "colors = ['0.8', '0.6', '0.4', '0.5', '0.3', '0.2', '0.1']  # Shades of gray\n",
    "areas = ['100', '010', '110', '001', '101', '011', '111']\n",
    "\n",
    "for area, color in zip(areas, colors):\n",
    "    if venn.get_patch_by_id(area):\n",
    "        venn.get_patch_by_id(area).set_color(color)\n",
    "        venn.get_patch_by_id(area).set_edgecolor('black')  # Add edge color for better visibility if needed\n",
    "        venn.get_patch_by_id(area).set_alpha(0.6)  # Adjust transparency as needed\n",
    "\n",
    "plt.title(\"# SDG 04 #\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "af9e1102",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3\n",
    "\n",
    "# Data\n",
    "A = 263973  # Size of WOS\n",
    "B = 360351  # Size of OAL\n",
    "C = 249984  # Size of SCP\n",
    "AB = 105711  # WOS and OAL\n",
    "AC = 80614   # WOS and SCP\n",
    "BC = 82444   # OAL and SCP\n",
    "ABC = 46711  # WOS, OAL, and SCP\n",
    "\n",
    "# Adjust sizes for the Venn diagram\n",
    "A_only = A - AB - AC + ABC\n",
    "B_only = B - AB - BC + ABC\n",
    "C_only = C - AC - BC + ABC\n",
    "AB_only = AB - ABC\n",
    "AC_only = AC - ABC\n",
    "BC_only = BC - ABC\n",
    "\n",
    "# Total unique elements\n",
    "total_unique = A + B + C - AB - AC - BC + ABC\n",
    "\n",
    "# Draw the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC),\n",
    "             set_labels=('Web of Science', 'OpenAlex', 'Scopus'))\n",
    "\n",
    "# Update colors to grayscale\n",
    "colors = ['0.8', '0.6', '0.4', '0.5', '0.3', '0.2', '0.1']\n",
    "areas = ['100', '010', '110', '001', '101', '011', '111']\n",
    "\n",
    "for area, color in zip(areas, colors):\n",
    "    if venn.get_patch_by_id(area):\n",
    "        venn.get_patch_by_id(area).set_color(color)\n",
    "        venn.get_patch_by_id(area).set_edgecolor('black')\n",
    "        venn.get_patch_by_id(area).set_alpha(0.6)\n",
    "\n",
    "# Add percentages to the labels\n",
    "for idx, area in enumerate(areas):\n",
    "    label = venn.get_label_by_id(area)\n",
    "    if label:\n",
    "        subset_size = int(label.get_text())\n",
    "        percentage = (subset_size / total_unique) * 100\n",
    "        label.set_text(f\"{subset_size}\\n({percentage:.1f}%)\")\n",
    "\n",
    "plt.title(\"# SDG 04 #\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f7ca6eb2",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "95fa1046",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "037fabc5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3\n",
    "\n",
    "# Data\n",
    "A = 450361  # Size of WOS\n",
    "B = 170883  # Size of OAL\n",
    "C = 165409  # Size of SCP\n",
    "\n",
    "AB = 57537  # WOS and OAL\n",
    "AC = 48047   # WOS and SCP\n",
    "BC = 61317   # OAL and SCP\n",
    "ABC = 26327  # WOS, OAL, and SCP\n",
    "\n",
    "# Adjust sizes for the Venn diagram\n",
    "A_only = A - AB - AC + ABC\n",
    "B_only = B - AB - BC + ABC\n",
    "C_only = C - AC - BC + ABC\n",
    "AB_only = AB - ABC\n",
    "AC_only = AC - ABC\n",
    "BC_only = BC - ABC\n",
    "\n",
    "# Total unique elements\n",
    "total_unique = A + B + C - AB - AC - BC + ABC\n",
    "\n",
    "# Draw the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC),\n",
    "             set_labels=('Web of Science', 'OpenAlex', 'Scopus'))\n",
    "\n",
    "# Update colors to grayscale\n",
    "colors = ['0.8', '0.6', '0.4', '0.5', '0.3', '0.2', '0.1']\n",
    "areas = ['100', '010', '110', '001', '101', '011', '111']\n",
    "\n",
    "for area, color in zip(areas, colors):\n",
    "    if venn.get_patch_by_id(area):\n",
    "        venn.get_patch_by_id(area).set_color(color)\n",
    "        venn.get_patch_by_id(area).set_edgecolor('black')\n",
    "        venn.get_patch_by_id(area).set_alpha(0.6)\n",
    "\n",
    "# Add percentages to the labels\n",
    "for idx, area in enumerate(areas):\n",
    "    label = venn.get_label_by_id(area)\n",
    "    if label:\n",
    "        subset_size = int(label.get_text())\n",
    "        percentage = (subset_size / total_unique) * 100\n",
    "        label.set_text(f\"{subset_size}\\n({percentage:.1f}%)\")\n",
    "\n",
    "plt.title(\"# SDG 05 #\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b3e680d6",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "bd155a0a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiYAAAJFCAYAAADprjyyAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8g+/7EAAAACXBIWXMAAA9hAAAPYQGoP6dpAADTdElEQVR4nOzdd1zV5fv48ddh7z0FQaYiuAAXKk4UUdxZzlJbWmn1aS+zZWba0kobVq7U1Mq9FUXFjQgqIkP23vtw3r8//HG+nsANHsb9fDx45HnP65zgnOvc47plkiRJCIIgCIIgNAEa6g5AEARBEAShlkhMBEEQBEFoMkRiIgiCIAhCkyESE0EQBEEQmgyRmAiCIAiC0GSIxEQQBEEQhCZDJCaCIAiCIDQZIjERBEEQBKHJEImJIAiCIAhNhkhMBEEQBEFoMkRiIggtVGRkJDKZjKtXrwLw1Vdf0a5du3s+PzExkRkzZuDm5oaenh52dnYEBgYyf/58leMGDBiATCZDJpOhoaGBiYkJ7du3Z9q0aezbt++211coFPzxxx8EBQVhZWWFtrY2NjY2DB06lJUrV1JZWXlPcV6+fJng4GCMjIywsLBg2rRpZGdn1zkuPT2dZ599FhcXF/T19XFzc+PVV18lNzf3nl+TWv/88w9aWlqUlpYCMG/ePAYMGHDf1xEEoS4tdQcgCELjiIiIwMLCAk9PTwBOnDhBr1697uncuLg4unfvjr6+PjNnzqRdu3akp6dz7tw5Fi1axIIFC1SOd3R0ZOHChQCUlpYSFxfHli1bWLNmDRMnTmTNmjVoa2srjy8vL2fs2LHs2bOHgIAAXnvtNWxtbcnLy+PIkSPMmTOHiIgIfvnllzvGmZKSQmBgIKampnz22WeUlJTw5ZdfEhUVxalTp9DR0QGgpKSE3r17U1paypw5c2jbti2RkZEsW7aMQ4cOcfbsWTQ07v17WkREBJ06dcLQ0FD52g4aNOiezxcE4Q4kQRBapFmzZknBwcHKx46OjtLSpUvv6dw5c+ZIWlpaUmJiYp19mZmZKo/79+8veXt71zlOLpdLc+bMkQDpjTfeUNn33HPPSYD09ddf13v/2NhYafny5XeNc/bs2ZK+vr6UlJSk3LZv3z4JkFasWKHctnbtWgmQtm/frnL+Bx98IAHSuXPn7nqvWw0ePFh6/vnnJUmSpPLycklbW1vasmXLfV1DEIT6ia4cQWhB8vPzycnJIScnh4iICHx8fMjJySE6OpqUlBQ8PDzIycmhpKTkjte5fv06jo6OODs719lnY2NzT7Foamry7bff0rFjR5YtW0ZhYSEAycnJ/PzzzwQHBzNv3rx6z/Xw8GDOnDl3vcfmzZsZOXIkTk5Oym1DhgzB09OTjRs3KrcVFRUBYGtrq3K+vb09APr6+ne9V+3rmpOTw5kzZ+jYsSM5OTkcOnSI6upq3NzcyMnJoays7K7XEgTh9kRiIggtSLdu3bC2tsba2ppLly7x5ZdfYm1tjY+PDwChoaFYW1vz4osv3vE6zs7OJCcnc/DgwYeKR1NTk0mTJlFWVsaxY8cA2LVrFzU1NUydOvWhrp2amkpWVhb+/v519vXo0YPz588rHwcGBqKhocG8efM4efIkKSkp7Ny5k08//ZQxY8bQoUOHu96v9nW1tramsLCQuXPnYm1tTUhICABdunTB2tqaL7744qGelyC0dmKMiSC0IGvXrqW8vJywsDAWLlzItm3b0NLSYunSpWRnZyvHgbRp0+aO15k7dy6rV69m8ODBdO3alf79+zNw4ECCgoIwMDC4r5hqk6Lr168DcOXKFZXttaqqqpQtGwAymQxLS8vbXjc9PR34v1aPW9nb25OXl0dlZSW6urp07NiRlStX8tprr9G7d2/lcU8++SQ///zzPT2P2oG8mzZt4p9//mHNmjUAvPHGGzg4OChbf1xdXe/peoIg1E8kJoLQgvTp0weAnTt30r17d4KDgwF4+eWXeeyxxxgyZMg9Xcfb25sLFy7w8ccfs337di5cuMA333yDkZERS5cu5ZlnnrnnmIyMjAAoLi4G/q9bpXZ7rZ07dzJ27FjlY0NDwzt2OZWXlwOgq6tbZ5+enp7ymNr9Dg4O9OjRg5CQEJydnTl69CjffvstVlZWfPnll3d9HrWv3ffff8+gQYMYMmQINTU1XL9+nXnz5t3zaysIwp2JxEQQWojCwkKqq6sBOHDgAIMGDSInJ4e8vDyio6P55JNPyMnJQVtbG1NT07tez9PTk9WrV1NTU0NMTAzbt2/niy++UE65vdcP4trkwtjYWOW//006+vTpo2yVWLx4MeHh4Xe8bu24kPqmFVdUVKgcEx4ezsiRIzl58qSy62fMmDGYmJiwYMECZs6cSceOHW97r/z8fGpqapAkiSNHjvDuu++Sk5PDxYsXKSoqolOnTuTk5KCnp1cn4RIE4f6IMSaC0EKMHj1aOQbi4sWLfP3111hbW9O+fXsAxo4di7W1NaNHj76v62pqatKpUyfefvtttm7dCtzsMrpXly5dAsDd3R1AOZ6jdnsta2trhgwZwpAhQ+rtnvmv2mNqu3RulZ6ejoWFhbK1ZMWKFdja2tYZjzJq1CgkSeL48eN3vFft2B0bGxvy8vL43//+h7W1NYMHDwbAz8/vnsbuCIJwd6LFRBBaiCVLlpCfn8+JEydYsGAB27dvR0tLi++++47U1FQ+//xzAMzNzR/4HrUf7PUlA/Wpqalh3bp1GBgY0LdvXwCGDx+OpqYma9euZcqUKQ8ci4ODA9bW1pw5c6bOvlOnTtG1a1fl48zMTGpqauocV9vCJJfL73iv2rE7f//9Nxs3bmTdunUAvPvuu1hZWfHKK68Adx+7IwjC3YkWE0FoIfz8/BgyZAhyuRwfHx+Cg4MZMmQImZmZypaIIUOG4Ofnd9drHT16VPmhfaudO3cCKFth7qSmpoa5c+dy+fJl5s6di4mJCQBOTk7MnDmTXbt2sWzZsnrPlSTprtcHGD9+PNu3byc5OVm57cCBA8TGxvLYY48pt3l6epKZmcnhw4dVzl+/fj1ws0XkTvr06cOQIUMoLi4mICBA+VreuHGD0NBQ5eM7dQcJgnBvZNK9vgMIgtAs1Nbx+P7776moqMDU1JRNmzYxatSoe77GyJEjOXv2LOPGjaNz584AnDt3jj/++AMDAwPOnDmDi4sLcLMk/fXr15UzfsrKypSVX69fv84TTzzB6tWr0dL6vwbasrIyRo8ezf79++nTpw+hoaHY2NiQk5NDeHg427Zto3379sTExNwxzuTkZLp164aZmRnz5s2jpKSExYsX4+joyOnTp5VdOVevXsXPzw+ZTMZLL72Es7MzR44cYf369QQFBbF37957el3c3d159tlneeONN4iPj8fNzY3IyEjlayQIQgNQa3k3QRAalFwul4yMjKTVq1dLkiRJx44dkwApKyvrvq4THh4uvfDCC5KPj49kamoqaWtrS05OTtJTTz0lXb9+XeXY/v37S4Dyx8jISPLw8JCmTp0q7d27946xrlq1Sho0aJBkYWEhaWlpSVZWVtLgwYOlH3/8USovL7+nWC9duiQNHTpUMjAwkMzMzKQpU6ZIGRkZdY67cuWKNGHCBKlt27aStra25OzsLL322mtSaWnpPd0nIyNDAqSjR49KkiRJa9askYyNjaWampp7Ol8QhHsjWkwEQRAEQWgyxBgTQRAEQRCaDJGYCIIgCILQZIjERBAEQRCEJkMkJoIgCIIgNBkiMREEQRAEockQiYkgCIIgCE2GSEwEQRAEQWgyRGIiCIIgCEKTIRITQRAEQRCaDJGYCIIgCILQZIjERBAEQRCEJkMkJoIgCIIgNBkiMREEQRAEockQiYkgCIIgCE2GSEwEQRAEQWgyRGIiCIIgCEKTIRITQRAEQRCaDJGYCIIgCILQZIjERBAEQRCEJkMkJoIgCIIgNBkiMREEQRAEockQiYkgCIIgCE2GSEwEQRAEQWgyRGIiCIIgCEKTIRITQRAEQRCaDJGYCIIgCILQZIjERBAEQRCEJkMkJoIgCIIgNBkiMREEQRAEockQiYkgCIIgCE2GSEwEQRAEQWgyRGIiCIIgCM3AgAEDGDBggLrDaHQiMREEQRBanOjoaKZOnYqDgwO6urq0adOGKVOmEB0dre7Q6nX58mVkMhl6enoUFBSoOxy1EomJIAiC0KJs2bIFX19fDhw4wIwZM/j++++ZNWsWhw4dwtfXl61bt6o7xDrWrFmDnZ0dAH/99Zeao1EvmSRJkrqDEARBEISGcP36dTp37oyTkxNhYWFYW1sr9+Xk5NCvXz+Sk5O5ePEirq6uaoz0/0iShKurK+PGjSMhIYH8/HwOHTpU57jabpzDhw8/2gAfMdFiIgiCILQYixcvpqysjJUrV6okJQBWVlasWLGC0tJSvvjiCwA+/PBDZDIZV65cYeLEiZiYmGBpacm8efOoqKioc/01a9bg5+eHvr4+FhYWPPHEEyQnJ6scM2DAAHx8fIiJiWHgwIEYGBjg4OCgvOd/hYeHk5iYyBNPPMETTzxBWFgYKSkp9/R8KysrmT9/Pu7u7ujq6tK2bVveeOMNKisrlcc8+eST6OnpcfnyZZVzhw0bhrm5OWlpafd0r0dFJCaCIAhCi7Ft2zbatWtHv3796t0fGBhIu3bt2LFjh8r2iRMnUlFRwcKFCwkJCeHbb7/l2WefVTnm008/Zfr06Xh4eLB06VJefvllDhw4QGBgYJ1xIfn5+QQHB9OlSxeWLFlChw4dePPNN9m1a1edmNauXYubmxvdu3cnNDQUAwMD1q9ff9fnqlAoGDVqFF9++SWhoaF89913jBkzhq+++orHH39cedw333yDtbU1Tz75JDU1NQCsWLGCvXv38t1339GmTZu73uuRkgRBEAShBSgoKJAAafTo0Xc8btSoURIgFRUVSfPnz5cAadSoUSrHzJkzRwKkyMhISZIkKTExUdLU1JQ+/fRTleOioqIkLS0tle39+/eXAOmPP/5QbqusrJTs7Oyk8ePHq5xfVVUlWVpaSu+++65y2+TJk6UuXbrUibt///5S//79lY9Xr14taWhoSEePHlU57scff5QAKTw8XLltz549EiB98sknUnx8vGRkZCSNGTPmjq+TuogWE0EQBKFFKC4uBsDY2PiOx9XuLyoqUm574YUXVI556aWXANi5cydwc0CtQqFg4sSJ5OTkKH/s7Ozw8PCoMybEyMiIqVOnKh/r6OjQo0cP4uPjVY7btWsXubm5TJo0Sblt0qRJREZG3nUG0aZNm/Dy8qJDhw4qMQ0aNAhAJaahQ4fy3HPP8dFHHzFu3Dj09PRYsWLFHa+vLlrqDkAQBEEQGkJtwlGboNxOfQmMh4eHyjFubm5oaGiQmJgIwLVr15Akqc5xtbS1tVUeOzo6IpPJVLaZm5tz8eJFlW1r1qzBxcUFXV1d4uLilPc2MDBg7dq1fPbZZ7d9HteuXePy5ct1xtLUysrKUnn85Zdf8s8//3DhwgXWrVuHjY3Nba+tTiIxEQRBEFoEU1NT7O3t63z4/9fFixdxcHDAxMTktsf8N6lQKBTIZDJ27dqFpqZmneONjIxUHtd3DNycgVOrqKiIbdu2UVFRUW/Cs27dOj799NM6sdwaU6dOnVi6dGm9+9u2bavy+Pz588pkJSoqSqWVpikRiYkgCILQYowcOZKffvqJY8eO0bdv3zr7jx49SmJiIs8995zK9mvXruHi4qJ8HBcXh0KhoF27dsDNVgxJknBxccHT07NBYt2yZQsVFRX88MMPWFlZqey7evUq7733HuHh4fU+j9qYIiMjGTx48G2Tl1qlpaXMmDGDjh07EhAQwBdffMHYsWPp3r17gzyXBqXmMS6CIAiC0GBiY2MlfX19qWPHjlJOTo7KvtzcXKljx46SgYGBFBcXJ0mSdNfBrxcuXJAkSZLi4uIkTU1NafLkyZJCoVA5VqFQqNyrf//+kre3d53YnnzyScnZ2Vn5ePDgwZKrq2u9z6OiokIyMjKSnn/+eZXr3jr49bfffpMAacWKFXXOLysrk0pKSpSPX3jhBUlbW1s6e/asVFJSIrm5uUleXl5SRUVFvfdXJ9FiIgiCILQYHh4e/P7770yZMoVOnToxa9YsXFxcSExM5JdffiEnJ4f169fj5uamcl5CQgKjRo0iODiYEydOsGbNGiZPnkyXLl2Am60Tn3zyCW+//TaJiYmMGTMGY2NjEhIS2Lp1K88++yyvvfbaPceZlpbGoUOHmDt3br37dXV1GTZsGJs2beLbb7+tM4YFYNq0aWzcuJHnn3+eQ4cO0adPH2pqarhy5QobN25kz549+Pv7c/DgQb7//nvmz5+Pr68vAKtWrWLAgAG8//77t62voi4iMREEQXjEKisryc/Pp6CggIKCAvLz8yksLKS8vJyKigrKy8spKyujvLxc+VNdXY1CoVAZo6ClpYWGhgYaGhro6elhaGiIgYEBhoaGGBoaoq+vj76+PoaGhlhYWGBubo6FhQVmZmZoaLTcSZmPPfYYHTp0YOHChcpkxNLSkoEDB/LOO+/g4+NT55wNGzbwwQcf8NZbb6GlpcWLL77I4sWLVY5566238PT05KuvvmLBggXAzXEcQ4cOZdSoUfcV459//olCoSA0NPS2x4SGhrJ582Z27dpV7/U1NDT4+++/+eqrr/jjjz/YunUrBgYGuLq6Mm/ePDw9PSkuLmbmzJl069aNd999V3luv379mDdvHkuWLGHcuHH06tXrvuJvTKIkvSAIQiOoqKggIyODtLQ00tPTSU9PJyMjg5ycHMrKylAoFNTU1FBTU4OOjg4GBgZoa2ur/Ojq6qKjo4OOjg6amprIZDLljyRJykRFoVBQVVVFZWUlVVVVVFRUUF1drfwpLy+npqYGTU1NNDQ00NLSwsLCAmtra6ysrLCzs6NNmza0adMGW1vbFp20/NeHH37IggULyM7OrjPOQ1AP0WIiCILwECRJIi8vj4SEBBISEkhNTeXGjRvk5OQgl8uRy+UYGhpiamqKqakp7u7uGBsbY2RkhJGREcbGxmhpNf5bcWVlJcXFxRQVFVFcXExxcTGFhYWkpqZy9OhRKisrlcmQo6MjTk5OtGnThrZt2+Lq6oqBgUGjxygIIBITQRCE+1JVVUVSUhLx8fHEx8dz5coVcnNzqa6uxtDQEDMzMywtLfH09MTCwgILCwt0dHTUHTa6urro6uretlWgrKyM3NxcsrOzyc3N5dy5cxw8eFDZouPk5ESHDh1wdXXF3d0da2vru84EEYQHIRITQRCEO1AoFNy4cYNLly5x6dIlrl69qlwgzdLSEjs7O7p27Yq9vX2zblUwMDDAwMBApfaFJEnKVpW0tDTCwsLYtm0b2traWFhY0KFDB7y9vfHx8cHS0lKN0QstiRhjIgiC8B+FhYVER0cTHR1NZGQk+fn5SJJEmzZtlF0cVlZWrWosRq2KigrS09NJS0sjNTWV7OxsdHR0cHZ2pmvXrvj4+ODu7v5IuqeElkkkJoIgCEBubi5nzpzh1KlTXLt2jaqqKszMzHBycqJdu3bY29vftppna1ZZWans2kpJSaG6uhoTExM6d+6Mn58fXbt2RU9PT91hCs2ISEwEQWi18vPzOXv2LBEREVy5cgW5XI6DgwMeHh44Ozs3664ZdZAkiezsbOLj40lKSiInJwdjY2P8/f3p2bMnPj4+9dbjEIRbicREEIRWpaysjFOnTnHy5EliYmKoqqrCwcEBT09P3NzcmsRA1ZaiqKiIq1evEhsbS2FhIWZmZvTs2ZMePXrg5eXVKrvChLsTiYkgCC2eJEkkJCQQFhZGeHg4xcXF2Nvb4+npibu7O7q6uuoOscXLy8vj8uXLxMXFUVZWhr29PYMGDaJv376YmZmpOzyhCRGJiSAILVZ5eTkREREcPnyYa9euoaOjg5eXFz4+PnVWgxUeDUmSyMzMJCoqiuvXr6Orq0vPnj0ZMGAA7du3F1OQBZGYCILQ8qSnp7N//36OHj1KUVERDg4OdO7cmXbt2okPviaksrKS6OhoLl26RFlZGe3atWPw4MH07t1bjO9pxURiIghCiyBJEnFxcezZs4eIiAhkMhkdO3akU6dOGBsbqzs84Q4kSSIlJYXIyEhu3LiBmZkZQUFBDB48WHTztEJNMjEZMGAAOTk5XLp0qdHvtXjxYn744QeSkpLo1KkTFy5caPR7AshkMubPn8+HH374SO4nCC2VJElER0ezfft2oqKi0NfXx9fXlw4dOohaGs1QSUkJ586dIyYmBn19fQYMGEBwcDDW1tbqDk14RO55SPTGjRuRyWRs3bq1zr4uXbogk8k4dOhQnX1OTk4EBAQ8XJSNZO/evbzxxhv06dOHVatW8dlnn93x+G3bttG/f39sbGyUKzhOnDiR3bt3P6KIBUGoJUkS58+f56OPPuKzzz7jxo0bDBkyhGnTpuHj4yOSkmbKyMiIwMBAZsyYgZeXF/v27eP111/n119/JTMzU93hCY/APf/l9u3bF4Bjx44xduxY5faioiIuXbqElpYW4eHhDBw4ULkvOTmZ5ORknnjiiQYMueEcPHgQDQ0Nfvnll7tOEfzyyy95/fXX6d+/P2+//TYGBgbExcWxf/9+/vzzT4KDg+/r3uXl5eKNUxAeUGxsLJs2bSI6OhorKytCQkJo27atGD/Sgujq6tKjRw98fX25ePEiR44c4ciRIwwYMIAxY8Zgbm6u7hCFRnLPn4xt2rTBxcWFY8eOqWw/ceIEkiTx2GOP1dlX+7g2qWlqsrKy0NfXv2tSIpfL+fjjjwkKCmLv3r31Xud+iUqIgnD/UlJS2LJlCxERERgbGxMSEoKTk5O6wxIakZaWFr6+vnTu3JmoqCgOHjxIeHg4ISEhDB8+HH19fXWHKDSw+6pu07dvX86fP095eblyW3h4ON7e3gwfPpyTJ0+iUChU9slkMvr06aPctmbNGvz8/NDX18fCwoInnniC5OTkeu939uxZAgIC0NfXx8XFhR9//PGe4qxNJNzc3NDV1aVdu3a88847yoW34OYYj1WrVlFaWopMJkMmk/Hbb7/Ve72cnByKiopUnsetbGxsVB5XVFTw4Ycf4unpiZ6eHvb29owbN47r16+r3P+/40tSU1OZOXMmtra26Orq4u3tza+//qpyzOHDh5HJZGzcuJFPP/0UR0dH9PT0GDx4MHFxcXVii4iIICQkBHNzcwwNDencuTPffPONyjFXrlxhwoQJWFhYoKenh7+/P//++2+9z1UQ1CE3N5dffvmFd955hwsXLjBw4EAmTZokkpJWREtLi27dujF9+nTc3NzYtGkTr7/+OgcOHEAul6s7PKEB3XdiUl1dTUREhHJbeHg4AQEBBAQEUFhYqDJgNTw8nA4dOihXnfz000+ZPn06Hh4eLF26lJdffpkDBw4QGBhIQUGByr3y8/MJCQnBz8+PL774AkdHR2bPnl3ng7o+Tz/9NB988AG+vr589dVX9O/fn4ULF6p0Ka1evZp+/fqhq6vL6tWrWb16NYGBgfVez8bGBn19fbZt20ZeXt4d711TU8PIkSNZsGABfn5+LFmyhHnz5tV5bf4rMzOTXr16sX//fl588UW++eYb3N3dmTVrFl9//XWd4z///HO2bt3Ka6+9xttvv83JkyeZMmWKyjH79u0jMDCQmJgY5s2bx5IlSxg4cCDbt29XHhMdHU2vXr24fPkyb731FkuWLMHQ0JAxY8bUO55IEB6lyspKtmzZwhtvvMHhw4fp3r0706ZNw9PTU3TbtFK6urr06dOHqVOnYm5uzk8//cS7777LmTNnaIJzOYQHcF+zcmJiYvD29ubjjz/mvffeQy6XY2Zmxvfff8/06dOxs7Pjgw8+YM6cORQXF2Nubs7MmTNZuXIlSUlJuLm58dFHH/HOO+8or3np0iW6devGggULlNsHDBjAkSNHWLJkCa+++ioAVVVV9OzZk7S0NFJSUm673kJkZCRdu3bl6aef5qefflJuf/311/nyyy85ePCgchzMU089xV9//UVJScldn/v8+fP56KOPMDQ0JDAwkL59+xIcHIyvr6/KcatWrWLmzJksXbqUV155RWWfJEnKN9P/zsp5+umn2blzJ1FRUSrLh0+aNIldu3aRnp6Ovr4+hw8fZuDAgXh5eXHhwgVlN9S3337LvHnziIqKwsfHh5qaGjw8PFAoFFy4cEFlyt2tcQwZMoSsrCxOnz6trH4pSRJ9+/YlOzub2NjYu742gtDQJEkiMjKStWvXkpKSQpcuXfD39xfl4oU6cnJyOHbsGBkZGfj7+zN16tQ6rdhC83JfLSZeXl5YWloqx45ERkZSWlqqnHUTEBBAeHg4cHPsSU1NjXJ8yZYtW1AoFEycOJGcnBzlj52dHR4eHnVm9GhpafHcc88pH+vo6PDcc8+RlZXF2bNnbxvjzp07AZQJTa3//e9/AOzYseN+nrLSggULWLduHd26dWPPnj28++67+Pn54evry+XLl5XHbd68GSsrK1566aU617jdNzxJkti8eTOhoaFIkqTy+gwbNozCwkLOnTuncs6MGTNU3qT79esHQHx8PADnz58nISGBl19+uU4dgNo48vLyOHjwIBMnTqS4uFh5z9zcXIYNG8a1a9dITU29/xdLEB5CTk4Oy5cv54svvqC6uppJkyYREBAgkhKhXlZWVowZM4Zhw4YRFRXF22+/zY4dO0T3TjN2X9NCZDIZAQEBhIWFoVAoCA8Px8bGBnd3d+BmYrJs2TIAZYJSm5hcu3YNSZLw8PCo99r/bQFp06YNhoaGKts8PT0BSExMpFevXvVeJykpCQ0NDWVMtezs7DAzMyMpKel+nrKKSZMmMWnSJIqKioiIiOC3335j3bp1hIaGcunSJfT09Lh+/Trt27e/rxk32dnZFBQUsHLlSlauXFnvMf8dYPvfvvXaEer5+fkAyvEsPj4+t71vXFwckiTx/vvv8/7779/2vg4ODvf2RAThIcjlcvbt28eWLVuoqqpi0KBBeHh4iC4b4Z64uLjg6OjIiRMnWL16NcePH+fJJ59Ufm4Izcd9z1ft27cv27ZtIyoqSjm+pFZAQACvv/46qampHDt2jDZt2uDq6gqAQqFAJpOxa9cuNDU161y3odetaMw3MxMTE4KCgggKCkJbW5vff/+diIgI+vfv/0DXqx0wPHXqVJ588sl6j+ncubPK4/peQ+C++lhr7/vaa68xbNiweo/5b4InCI0hMTGRX375hWvXruHt7U3v3r1FC4lw37S1tQkMDKRjx44cOHCAjz76iMGDBzNx4sQ6X3SFpuuBEhO4ORU4PDycl19+WbnPz88PXV1dDh8+rJwNUsvNzQ1JknBxcbmnDDYtLY3S0lKVX6ba8Q7t2rW77XnOzs4oFAquXbuGl5eXcntmZiYFBQU4Ozvf61O9J/7+/vz++++kp6cDN59nREQE1dXVtx0H81/W1tYYGxtTU1PDkCFDGiQuNzc34OYYnttdszZp1NbWbrD7CsL9qKmpYdeuXfz111/o6ury2GOPiQqfwkOzsrJi4sSJXLx4kf379xMZGckzzzyDt7e3ukMT7sF9jTGBmx/Eenp6rF27ltTUVJUWE11dXXx9fVm+fDmlpaUq9UvGjRuHpqYmCxYsqPOtXpIkcnNzVbbJ5XJWrFihfFxVVcWKFSuwtrbGz8/vtvHVJkP/ncmydOlSAEaMGHF/TxgoKyvjxIkT9e7btWsXAO3btwdg/Pjx5OTkKLu0bnW71gxNTU3Gjx/P5s2b6525k52dfd8x+/r64uLiwtdff11nxlNtHDY2NgwYMIAVK1YoE6uHva8g3KuMjAw+//xz1qxZQ/v27XniiSdEUiI0GJlMRpcuXZg8eTKSJLFw4UL+/PNPqqur1R2acBf33WKio6ND9+7dOXr0KLq6unWShICAAJYsWQKoFlZzc3Pjk08+4e233yYxMZExY8ZgbGxMQkICW7du5dlnn+W1115THt+mTRsWLVpEYmIinp6ebNiwgQsXLrBy5co7tkR06dKFJ598kpUrV1JQUED//v05deoUv//+O2PGjFGpTHuvysrKCAgIoFevXgQHB9O2bVsKCgr4+++/OXr0KGPGjKFbt24ATJ8+nT/++INXX32VU6dO0a9fP0pLS9m/fz9z5sxh9OjR9d7j888/59ChQ/Ts2ZNnnnmGjh07kpeXx7lz59i/f/9dpyn/l4aGBj/88AOhoaF07dqVGTNmYG9vz5UrV4iOjmbPnj0ALF++nL59+9KpUyeeeeYZXF1dyczM5MSJE8pFtQShIUmSxOHDh1m7di2SJDF27Fjs7e3VHZbQQhkbGzNu3DjOnz/PP//8Q3R0NM8++yxt27ZVd2jCbTxQTfS+ffty9OhRZdfNrfr06cOSJUswNjamS5cuKvveeustPD09+eqrr1iwYAEAbdu2ZejQoYwaNUrlWHNzc37//XdeeuklfvrpJ2xtbVm2bBnPPPPMXeP7+eefcXV15bfffmPr1q3Y2dnx9ttvM3/+/Ad5upiZmfHTTz+xY8cOVq1aRUZGBpqamrRv357Fixczd+5c5bGamprs3LmTTz/9lHXr1rF582YsLS2VH/63Y2try6lTp/joo4/YsmUL33//PZaWlnh7e7No0aIHinvYsGEcOnSIBQsWsGTJEhQKBW5ubiqvYceOHTlz5gwLFizgt99+Izc3FxsbG7p168YHH3zwQPdVB4VCQVFREQUFBRQWFpKfn6/8d15eHvn5+ZSXlyuL6dWOQdLQuNloeOt2DQ0NZDIZ2traWFhYYGlpiYWFhcqPsbGxGJT5AIqKivj55585deoU7du3JzAw8J67PAXhQclkMnx9fXF2dmbXrl3Mnz+fxx9/nKCgIOV7gNB0NMnVhQWhPpIkkZ2dTVJSEjdu3CAzM5P8/Hzy8/MpLCykpqYGhUKhrNNiZGSEsbGx8kdfX1/ZjSVJUp1/37pNoVBQXV1NUVERhYWFFBUVIZfLlYmLtrY25ubmWFlZKRMXKysrnJ2dadOmjXizq8e1a9dYvnw5ubm5BAUF3XGsmCA0FrlczvHjx7l06RLdu3fn2WefxdjYWN1hCbcQiYnQZBUUFBAXF0dCQgJJSUkkJCRQVlaGQqHAxMQEKysrjI2NMTExqfNjZGTUoC0akiRRXl5OQUGBsiWmsLBQ+e+ioiKKi4vR0NBAT08PFxcXlR8LC4tW28IiSRIHDhxgzZo1GBoaMnLkSDFDQlC75ORkdu/eja2tLS+++KJIlJsQkZgITYIkSWRmZnLt2jXi4uK4evUqWVlZ1NTUYGpqip2dHQ4ODjg4ONRb46YpqKysJC0tjdTUVJKTk0lLS6OwsBBNTU2srKzw8vLC09OT9u3bY2lp2SoSlYqKClatWkVYWBgdO3akX79+ojVJaDKKi4vZsWMHlZWVPPXUU8pClYJ6icREUBtJkkhKSuLMmTOcOnWK7OxsFAoFdnZ2ODk50a5dO5ydnZt1M2tJSQk3btwgISGBxMREMjMz0dTUVI4f6t69O15eXi3ywzotLY1ly5aRmJjIoEGDRKEroUmSy+UcOnSI69evExwczKRJk8S4JzUTiYnwSEmSxI0bN5TJSFZWFrq6unTs2BEvLy+cnJzQ09NTd5iNpry8nMTERBISErh69SoFBQWYm5vTo0cPunfvjpubW4toSbl48SLLly9HoVAwYsQILCws1B2SINzRpUuXCAsLo1OnTsyZM0dZTVt49ERiIjS62mTk7NmznDp1iszMTHR1dfHy8qJTp064uLi0yBaDu5EkifT0dCIjI7l06RIlJSVYW1vTq1cvevTogaOjY7NMUg4fPsyqVauwtrYmODhYVHAVmo2MjAx27NiBhYUFr776qphSrCYiMREaTUpKirJlJD09HR0dHWUy4urq2iqTkduRJInExEQuXrxIdHQ0VVVVODo60rNnT3r06NEsVktVKBRs3ryZrVu30r59e/r37y/+HwvNTmlpKX///TcAc+fOFdVi1UAkJkKDkiSJS5cusXv3bmJiYtDR0aFDhw507txZJCP3qKamhri4OCIjI7l69SoKhQJXV1cGDRpEz549b7tOkjpVVVXx888/ExYWRq9evfD19VV3SILwwKqqqti+fTsFBQU8++yzKhXOhcYnEhOhQdTU1HD69Gl27dpFUlISdnZ29OvXDy8vryb5QdpcVFdXc/XqVc6dO0dcXBy2trYMHz6cvn37NpkBesXFxXz77bdcunSJoUOHKtdpEoTmTKFQcODAARISEnjiiScYMWJEs+xabY5EYiI8lMrKSo4ePcqePXvIysrCzc2NwMBA2rVrJ/6IG1hmZiZHjhwhJiYGMzMzhg0bxoABA9Q6WDgvL4/FixeTkpJCaGgodnZ2aotFEBqaJElERERw/vx5goODmTp1qvii9QiIxER4IEVFRRw6dIgDBw5QVFSEt7c3gYGB4oPpEcjLyyMsLIzIyEgMDQ0ZMmQIgwcPxsjI6JHGkZ2dzeLFi8nOzmbs2LGYmZk90vsLwqMSHR3NkSNH6N+/P88++6xIThqZSEyE+5KVlcW+ffsICwujpqYGX19f+vTpIz6U1KCwsJBjx45x9uxZdHR0GDhwIEFBQY9kmmNmZiaLFi2ioKCA8ePHN+taM4JwL+Li4ti7dy/9+vXjueeeQ0vrgZaaE+6BSEyEe1JeXs6///7L3r170dbWplevXvTs2RMDAwN1h9bqlZWVcfz4cSIiIgDo168fI0eObLQEJS0tjS+++IKSkhLGjRv3yFtqBEFdrl+/zt69e+nTpw/PP/+8SE4aiUhMhDuSJIlTp06xYcMGioqKCAwMJCAgoMkMvBT+T0VFBadOnSI8PBwNDQ3Gjx/PwIEDG3QmVHJyMosWLaKqqopx48aJxFRodRISEti1axcBAQHMnj1bvBc2ApGYCLeVlpbG2rVriY6OpkOHDoSEhGBqaqrusIS7qKioYM+ePZw7dw5XV1emT5/eIAuUJScn8/nnnyOXyxk3bhz6+voPH6wgNEOJiYns2rWLnj178sILL4jkpIGJxESoo6Kigu3bt7N7926MjIwIDQ3F3d1d3WEJ9yk5OZl//vmHvLw8hgwZwpgxYx44mcjKyuLTTz+loqKCCRMmoKur28DRCkLzkpSUxI4dO+jduzcvvPCC6NZpQCIxEZQkSeLMmTNs2LCBvLw8AgMD6devn/iDa8YUCgXHjx/n0KFDmJqaMmnSJPz8/O5rKnd+fj4LFy4kNzeXxx57THTfCML/l5iYyM6dOxkyZAizZs0SJRIaiEhMBADS09NZv349Fy9exNPTk5CQELGIVQtSWFjI9u3biY2NpVu3bkyZMgUrK6u7nldaWsrnn3/OjRs3mDhxoph9Iwj/ceXKFQ4ePMi4ceN47LHHRHLSAERi0sopFAp27tzJv//+i56eHiNHjqR9+/bqDktoJJcvX2b79u3I5XJGjx5NUFDQbVvEKisrWbJkCZcvX2b8+PFihWBBuI3z588TERHB9OnTCQ4OVnc4zZ5ITFqx/Px8fv75Z6Kjo+nbty8DBgwQg7hagcrKSg4ePMjJkydxcXHh+eefx9bWVuUYuVzOd999x+nTpxk7dmyd/YIgqAoPDyc6OprZs2fTp08fdYfTrInEpJW6ePEiv/zyC3K5nMceewwXFxd1hyQ8Ymlpafz555/I5XJmzJiBv78/cHOs0a+//sr+/fsZOXKkWPpdEO6BJEns37+fGzdu8Oqrr9KlSxd1h9RsicSklZHL5WzdupVdu3bh4uLChAkTxGDGVqyiooK///6bK1euEBQUxMSJE9m3bx9//PEHAwYMwMvLS90hCkKzoVAo2L59O0VFRbz//vsiqX9AIjFpRQoKCvjxxx+5evUqQUFBBAQEiIFagrKI3u7du9HR0SEvL49u3bqJ5mhBeADV1dVs3LgRY2NjPvjgA0xMTNQdUrPTcCUhhSYtLi6Ojz/+mBs3bjBr1iz69OkjkhIBAJlMRs+ePenVqxe7du3i9OnT4ndDEB6QtrY2o0aNIjMzk+XLlyOXy9UdUrMjWkxaOEmSOHLkCGvXrsXGxoZJkyaJKZ9CHZmZmcyePRtNTU0MDQ1JSUlh4MCBTJ48uUFL2gtCa5Gens7WrVsZPnw406dPF8n+fRCVs1qw6upq1q5dy+HDh+nevTvDhw8Xy3ULdVRVVfHOO++gUCiYPn06ZmZm7N69m8OHD5OcnMyrr74qKr0Kwn2yt7cnMDCQPXv24OLiQmBgoLpDajbEV6EWqqqqimXLlnH06FHGjBnDyJEjRVIi1Gvx4sWkpqYyatQoLC0t0dTUZMSIEYwYMYKkpCQ+/vhjSkpK1B2mIDQ7Pj4+eHh48Ntvv3H9+nV1h9NsiMSkBaqoqOCbb74hOjqaqVOn0q1bN3WHJDRRe/fu5ciRIwQEBODh4aGyz8/Pj3HjxpGfn8+HH35ITk6OmqIUhOarf//+6Ovr8+OPP1JWVqbucJoFkZi0MKWlpSxdupTY2FiefPJJXF1d1R2S0ESlp6ezbNky2rZty4ABA+o9pkOHDkyaNImqqio+/vhjkpOTH22QgtDMaWlpMXz4cNLS0vj9998RwzrvTiQmLUhxcTFffvklN27cYObMmTg5Oak7JKGJUigUzJ8/Hw0NDcaNG3fHgXlOTk5MmzYNLS0tFi5cSGxs7COMVBCaPxMTEwYOHMjRo0c5duyYusNp8kRi0kIUFBSwaNEiMjIymDVrFm3atFF3SEIT9v3335OUlERISMg91VmwtbXlqaeewsTEhCVLlnDu3LlHEKUgtByenp64ubnxxx9/kJ6eru5wmjSRmLQAOTk5LFq0iIKCAp5++mlsbGzUHZLQhJ06dYpt27bRrVu3+6rsampqylNPPYWdnR0//PADkZGRjRilILQ8AwYMQJIkVqxYQXV1tbrDabJEYtLMZWZm8vnnn1NWVsbTTz99T0vZC61XYWEhixYtwtra+oFWQTUwMGDKlCnY2dnx/fffc/ny5UaIUhBaJm1tbYKDg7ly5Qp//fWXusNpskRi0oylpKTw+eefo1AoePrppzE3N1d3SEITt2jRIiorKxk7duwDTx/X09NjypQpWFhY8O233xIfH9/AUQpCy2VjY0OvXr3YsWOHGK91GyIxaaYyMzNZvHgxWlpazJo1S6zHINzVkSNHOHPmDH369Hno7j4DAwOmTp2KsbExX375pZitIwj3oVu3bpiZmbFq1SrRpVMPkZg0Q6WlpXz77bdoamoya9YsjIyM1B2S0MSVlZWxfPly7OzsGmxxPmNjY6ZOnYqBgQFffPGFGNAnCPdIJpMxZMgQEhIS2LZtm7rDaXJEYtLM1NTU8OOPP5KTk8PUqVPR19dXd0hCM7Bs2TKKi4sZOXJkg67ZYWZmxuTJk9HS0mLRokXk5+c32LUFoSWzsLDA19eXf//9lxs3bqg7nCZFJCbNiCRJrFu3jkuXLjFp0iQsLS3VHZLQDERGRnLgwAH8/Pywt7dv8OtbWVkxefJkFAoFixcvpqqqqsHvIQgtUffu3dHR0WHVqlXU1NSoO5wmQyQmzcjBgwc5cOAAoaGhuLi4qDscoRmQy+V8+eWXmJmZMWjQoEa7j62tLaNHjyY3N5cffvih0e4jCC2JpqYmQ4YM4fLly+zfv1/d4TQZIjFpJi5dusS6devo1asXfn5+6g5HaCZWrVpFVlYWw4cPR1tbu1Hv5eHhwcCBA7l48SJbtmxp1HsJQkthZ2dHx44d2bRpk1iP6v8TiUkzkJaWxg8//ICLiwvDhg1TdzhCM5Gens7WrVvx9vbGzc3tkdwzICCAzp07s2PHDs6cOfNI7ikIzV1AQADV1dUiof//RGLSxBUXF/Ptt9+ir6/PxIkT0dAQ/8uEe7N8+XK0tLQICgp6pPcdNWoUjo6O/Pzzz2IasSDcAx0dHXr27ElYWBhxcXHqDkftxKdcEyaXy/n+++8pKChg2rRp6OrqqjskoZmIiYnh9OnTdO/e/ZFPJ9fU1OTxxx/H0NCQr776ipKSkkd6f0Fojry9vTEyMmL9+vWtfgVikZg0YWvWrOHq1atMmTIFMzMzdYcjNCPLli3D2Ni4wWqW3C8jIyMmTJhARUUF33//vVpiEITmRCaTERgYSExMDBEREeoOR61EYtJEnT9/niNHjjBy5EicnJzUHY7QjBw8eJC4uDj69evX6ANe78TBwYH+/ftz9epV9u3bp7Y4BKG5cHR0xNHRkY0bN1JZWanucNRGJCZNUElJCX/88Qfu7u74+vqqOxyhGVEoFPzyyy/Y2NjQrVs3dYdDr169cHNz46+//hKVYQXhHvTr14+0tDT27t2r7lDURiQmTdD69espKytj9OjRDVqlU2j5NmzYQE5ODkOGDGkSvzsymYwxY8agr6/PsmXLUCgU6g5JEJo0MzMzfHx82L59e6sdnyUSkybm/PnzHD9+nJCQEIyNjdUdjtCMVFRUsHHjRlxcXB7Z9OB7YWRkxPDhw8nMzOTPP/9UdziC0OT5+/tTXFzcartAtdQdgPB/bu3C6dKli7rDEZqZDRs2UF5e3qgVXh+Ul5cX3bp14+DBg3Tr1g0vLy91hyTch8jISNavX09sbCy5ubl88skn9OvXD7g5e/Dnn3/m5MmTpKenY2hoiJ+fH8899xxWVlbKa6xevZoTJ04QFxeHtrY2O3bsqHOfb775hkuXLpGQkICzszO//PJLnWOuX7/OV199xdWrVzE1NWXcuHFMnjxZ5Zji4mJ+/vlnwsLCKC4uxtbWlpdeeolevXo18CvTOAwMDOjYsSO7d+9m6NChGBoaqjukR0q0mDQh69atE104wgORy+X8+++/tGvXrlHWw2kIw4YNw9LSkpUrV7bqgX3NUXl5Oe7u7rz88st19lVUVBAbG8v06dP56aef+Pjjj0lOTuadd95ROa66upoBAwYwevToO94rJCSEgQMH1ruvtLSU1157DTs7O1auXMns2bP57bff+Pfff1Xu87///Y+MjAw++ugjVq9ezeuvv66SJDUHrbnVRLSYNBHnzp3jxIkTjBkzRnThCPdty5YtlJSUMG7cOHWHcls6OjqMHj2a3377jY0bNzJt2jR1hyTco169et22tcHIyIilS5eqbJs3bx7PP/88mZmZ2NraAjBz5kwAdu3addv7zJs3D4CCggLi4+Pr7N+3bx/V1dW8+eabaGtr4+LiQlxcHJs2bWLUqFEA7Ny5k+LiYr7//nu0tG5+xDXVZP1OaltNdu3aRVBQUKtqNREtJk1ASUkJq1evFl04wgNRKBRs2bKFtm3bNvmp5Y6OjnTq1ImwsDAxS6cFKy0tRSaTNXhxv+joaLp06aIyDb579+7cuHGD4uJiAMLDw/H29uarr75izJgxPPXUU6xevbpZrt7r7+9PUVFRq1vgTyQmTYDowhEexs6dO8nLy1NbMbX7FRQUhIGBAT///LO6QxEaQWVlJStWrGDw4MEN/i0/Ly8Pc3NzlW0WFhYA5ObmAjfXiDpy5AgKhYJFixYxffp0Nm7cyOrVqxs0lkfh1laTsrIydYfzyIjERM3Onz/PiRMnxCwc4YEoFAo2bNiAvb097u7u6g7nnhgYGNC/f38SExMJDw9XdzhCA5LL5Xz44YdIksSrr76qlhgUCgVmZma89tprtG/fnkGDBjF16lT++ecftcTzsPz9/SksLOTYsWPqDuWREYmJGlVXV7N+/XpcXV1FF47wQA4dOkRmZiYBAQHqDuW++Pn5iQqXLYxcLmf+/PlkZmayZMmSRhkTYWFhQX5+vsq2vLw8ACwtLZX/bdu2LZqamspjnJ2dycvLo7q6usFjamyGhoa4uLiwb9++VlMHSCQmanTkyBGysrIYPny46MIRHsimTZuwsrJqdtNvZTIZwcHBlJeXs379enWHIzyk2qQkNTWVpUuXYmpq2ij38fb2JjIyErlcrtx25swZnJyclC3OPj4+pKamqnyIp6SkYGlpqdYlGh5G165dSUlJITIyUt2hPBIiMVGTsrIytm3bRrdu3bC2tlZ3OEIzlJCQQHx8PF27dm2Wia2DgwNdu3bl2LFjYiBsE1dWVsa1a9e4du0acHMcx7Vr18jMzEQul/PBBx9w9epV3nvvPWpqasjNzSU3N1elhSIzM1N5Tk1NjfJ6t46dSElJ4dq1a+Tl5VFZWak8pvY6Q4YMQVtbm0WLFpGQkMDBgwfZvHkzjz32mPIaY8aMoaioiG+//Zbk5GROnDjBmjVrGDt27CN6tRqenZ0dFhYWrWYQrExq7esrq8mWLVvYsWMHL7/8MiYmJuoOR2iGFi1axNGjR5k3bx56enrqDueBlJeXs2zZMtzc3OqtkSE0DefPn6/3/09wcDBPPfUUTzzxRL3nff3118o1mxYuXMju3bvveMy8efO4cOFCnWP+/PNP5ZTfeymwdunSJZYvX05cXBxWVlaEhIQwefJkle6d5ubKlSuEhYXx+eef4+joqO5wGpVITNQgPz+ft99+G39/f4KCgtQdjtAMVVVVMWHCBDw8PBgzZoy6w3koBw4c4NixY3z00Uc4ODioOxxBaJJqamr47bffGDx4MNOnT1d3OI1KdOWowfbt2wGUJZ0F4X7t3LmTyspKunfvru5QHlqfPn0wNDQU6+gIwh1oamri7e1NWFgYpaWl6g6nUYnE5BHLzc0lLCyMPn36NNvmd0H9duzYga2tbYtoYdDT08PX15eYmBhu3Lih7nAEocnq3LkzJSUlnD59Wt2hNCqRmDxiu3btQlNTk549e6o7FKGZio2NJSkpia5du6o7lAbTt29fjIyM2LBhg7pDEYQmy8DAgDZt2nD8+HF1h9KoRGLyCOXl5REWFkZAQAC6urrqDkdopjZt2oS+vn6Lqn2jo6ODv78/V65cISEhQd3hCEKT5eXlxeXLl8nMzFR3KI1GJCaP0J49e5DJZM1m6W2h6VEoFJw6dQoPDw90dHTUHU6D6t27N0ZGRmzcuFHdoQhCk+Xm5oZCoeDkyZPqDqXRiMTkESkoKODw4cP07t1btJYIDyw8PJzy8nJ8fHzUHUqD09HRwc/Pj9jYWLKzs9UdjnCLwsJCRo8e3SzrzURERDBr1qwWUzVVS0sLFxcXjh07RkudVCsSk0ckPDycmpoaevfure5QhGZs//79GBkZ4erqqu5QGkX37t3R0dFhx44d6g5FuMXq1avp06cP9vb2xMXFsWDBAiZMmEBQUBDTpk3jr7/+qnPOvn37mDlzJkOHDmXs2LF8/vnnFBYW3vE+mZmZvPnmmwwdOpTRo0fzww8/qFR5jY2NZdasWQQHB/PWW29RVFSk3CeXy3nmmWe4fPmyyjV79uyJpqYm+/bte8hXoenw9vYmNTVVWfCupRGJySMgSRJHjx7Fy8urwWfi1NTUsGTJEvr27Uv79u0JDAzk22+/VWbS1dXVLFy4kGHDhuHl5UWPHj149dVX6/RPPv300wQEBODp6Un37t155ZVX6hwjSRIrV65k4MCBeHp60rNnT5YtW6ZyTGVlJYsXL6ZPnz54enrSp08f0TTfQORyOefPn8fd3b1ZVnq9F4aGhnh4eHDq1CmVDyRBfSoqKti5cycjRowA4OrVq5ibm/Pee+/x+++/M23aNFauXMmWLVuU50RFRfHZZ58REhLC77//zoIFC7hy5QqLFy++7X1qamp48803qa6uZvny5bz99tvs2rWLX3/9VXnM4sWL8fX15aeffqK0tJQ1a9Yo923cuBEfH596l2cYPnw4mzdvboiXo0lo06YNurq6nDhxQt2hNAotdQfQGly9epWMjAxCQkIa/No//vgja9asYcmSJXh4eBAVFcXrr7+OsbExM2bMoLy8nOjoaF566SW8vLwoLCxkwYIFPP3002zbtk15nV69ejFnzhxsbGzIzMzk008/Zfbs2SpvNgsWLCAsLIx33nmHDh06UFBQQEFBgUo8L7zwAjk5OSxatAhnZ2eysrJabHPjo3bixAkqKirw9vZWdyiNqkePHsTExHDo0CFRgLAJOHnyJNra2srfu9oEpVabNm2Ijo4mLCyMcePGARAdHY2dnR0TJkwAwN7entDQ0Duui3T69GmSkpJYunQpFhYWeHh4MGvWLFasWMGMGTPQ1tYmKSmJ9957j7Zt2zJ48GDlB3NaWho7duzgp59+qvfaAQEBfP3116SmpraIKfYymQx3d3dOnz7NtGnT0NBoWW0MIjF5BI4ePYqZmRlOTk4Nfu2zZ88SFBTEoEGDAGjbti3//vuvcrEnExMTlW8VAB999BGjR49W+SN9+umnlfsdHR2ZPXs2zz77LNXV1WhraxMXF8eaNWvYs2cPbm5uynvd6vDhw0RERCifb33HCA9u3759GBkZ4eLiou5QGpWTkxP29vYiMWkiLl68iKen5x2PKS0tVVlaw9vbm59++omTJ0/Ss2dP8vPzOXLkyB3LJERHR+Pq6oqFhYVyW48ePVi6dCkJCQl4enri5ubGmTNncHBw4Ny5c8r3oiVLlvD8889jYGBQ77VtbW2xsLDg4sWLLSIxAXB3dyc6Oprr16/j4eGh7nAaVMtKs5qgsrIyzpw5g6+vb6M0v/v5+REeHk58fDwAMTExnDlzhgEDBtz2nOLiYmQy2W3X6CkoKODvv//Gz89PuRrn/v37cXJy4uDBg/Tt25c+ffrw5ptvqrSY7N+/n86dO/Pjjz/Ss2dPBg4cyKeffkpFRUWDPd/WSi6Xc+HChRbdjXMrX19f5aJvgnplZmZiZWV12/2XLl3i4MGDhIaGKrd16tSJ9957jw8//JDBgwczduxYDA0NeeWVV257nby8PMzNzVW21T7Oy8sD4I033uDIkSNMnjwZLS0tpkyZwp49e9DT06NDhw689tprTJ48mZ9//rnO9S0tLVvUFFs7Ozu0tLRa5IrDIjFpZKdOnaKyshJfX99Guf7s2bMJDQ1l8ODBuLu7M2LECGbMmHHb9VMqKir4/PPPGTVqlHKZ8FoLFy7Ey8uLrl27kpaWptIseuPGDVJSUtixYwdLly7lyy+/JCoqitmzZ6scc/r0aWJjY1mxYgUffPABO3fu5L333muU596ahIeHt4punFqdO3fGyMhIDIJtAiorK287NT0+Pp533nmHp556SmV5hMTERL777juefPJJfvrpJxYvXkxGRgZLlix5qFhcXFz49ttv2bhxIx988AFyuZxVq1Yxb948vvnmG3x8fPjll18ICwsjPDxc5VxdXd0W9SVJJpPh5OTE2bNnW1x3uUhMGllYWBju7u51koCGsn37dv755x+++eYbtm/fzpIlS/jpp5/qHSVfXV3Niy++iCRJfPLJJ3X2P/fcc+zYsYPVq1ejqanJq6++qvyFlySJqqoqli5dSo8ePejduzdffPEFJ06c4Pr168pjZDIZX3/9NV27dmXgwIG8//77bN68uUW9IajDsWPHMDQ0bPHdOLW0tbXp2LEj0dHR4ndHzUxNTSkuLq6zPTExkVdffZXQ0NA6i8qtWbMGHx8fJk2ahJubGz169OCVV15h586d5Obm1nsfCwsL8vPzVbbVPr61e+dWy5cvZ8KECdjY2HDhwgUGDBiAvr4+vXv3rrNKcVFRkbKLuaVwc3MjOTm5RbUEgUhMGlVycjIJCQn4+/s32j0WLlzI7NmzGTVqFB06dGDcuHHMmjWL77//XuW46upqXnjhBVJSUlizZk29iZKFhQWurq7069eP7777jkOHDnHu3DkArK2t0dLSUpmm6u7uDtwceFZ7jJ2dnUoXkbu7O5IkNcv6B01JdHQ0Dg4OraIbp1ZtK+PRo0fVHEnr5uHhQVJSksq2hIQEXn75ZYYNG8YzzzxT55zKyso6AzJrH9/u2723tzfx8fEqycnp06cxNDSkXbt2dY4/e/YsSUlJygG3CoVCOZNLLper1C2prKwkLS2txY3FcHZ2Ri6Xt7juHJGYNKLw8HD09PRo3759o92jvLy8zoeVhoaGyh9/bVKSmJjI2rVr6/Tj1qf2j7qqqgoAf39/5HK5yhtU7biW2sFk/v7+ZGZmqqx8GR8fj4aGBvb29g/4DIXMzExycnJaTWtJLVtbW6ytrVvslMjmonv37iQkJChbTeLj43n55Zfx9/dn4sSJ5ObmkpubqzLeLCAggLCwMP7++2/S0tKIiori22+/xcvLSzleJSwsjGnTpqncx9nZmU8//ZS4uDhOnTrFL7/8wpgxY+p0JVVWVvL111/z2muvKRMeHx8ftm7dSlxcHEeOHFEpQhgTE6Mys6il0NLSwsHBgfPnz6s7lAYlZuU0kurqao4fP07Xrl0bdSrX4MGDWb58OQ4ODnh4eBAdHc0vv/zCY489poxj9uzZyu01NTVkZWUBYGZmho6ODufPn+fixYv4+/tjamrKjRs3WLJkCc7OzspvrX379sXHx4fXX3+dDz74AEmSeP/99+nXr5+yFWX06NF89913vP7667zyyivk5eWxcOFCJk6cKFZSfghHjx5FJpPddWZES9ShQwfCwsIoKiq67WBtoXG5ubnh6enJoUOHGDVqFEeOHKGgoIB9+/apFC2zs7NTLsI4fPhwysrK2Lp1K99//z1GRkb4+vry3HPPKY8vLS1VWU1aU1OTzz//nKVLlzJnzhz09PQIDg5m5syZdWL6/fff6d27t0oLyNy5c/n444+ZO3cuQ4YMoX///sp9Bw4cICgoqEW+D7m4uHDmzBnKyspuOyupuZFJLW3UTBNx+vRpli1bxksvvYS1tXWj3aekpIQlS5awd+9ecnJysLW1ZdSoUcydOxcdHR2Sk5Pp169fveeuX7+e3r17c+XKFRYsWMDly5cpKyvDxsaG/v3789JLL2FnZ6c8PjMzk/nz53P06FH09fUZMGAA7733nkq/bVxcHB9++CFnzpzB3NycESNG8Nprr7XIN4RH5e233yYhIYEXXnhB3aE8cvn5+SxbtozRo0czcuRIdYfTap04cYIffviB3377rdnVzCgoKFAWgWuJLbcFBQWsW7eOt99+u8Us7CkSk0ayfPlyUlJSeP7559UditCMKRQKxo8fj5ubG6NHj76vc69cucKOHTtITEykoKCAefPm1RnvlJqayoYNG7hy5Qo1NTU4ODgwd+5crKysKCkpYcuWLURFRZGbm4uJiQm+vr5MmDChzjezsLAwdu/eTUZGBnp6evTo0YOnnnpKuf/ixYts2bKF1NRUtLW1ad++PZMnT76npH3lypVoa2szf/78+3r+QsPatGkT/fv3x8bGRt2h3JcrV66QlpamrPXUEq1atYrhw4czceJEdYfSIERXTiNQKBTExMSoTJ8ThAcRGxtLaWmpspDU/aisrMTJyYn+/fvzzTff1NmfmZnJJ598QmBgIOPGjUNfX1+ZOMDN1or8/HwmTZqEg4MDOTk5/PbbbxQUFDB37lzldXbt2sWuXbt44okncHNzo7KykpycHOX+rKwsvv76a4KDg5k9ezbl5eWsWbOGb775pt7ZYf/l7u7OsWPHKCkpwcjI6L5fB6Fh1HYPNzcdOnSgQ4cO6g6jUdnb2xMdHa3uMBqMSEwaQWJi4gN/mAjCrcLDw9HQ0FDOgLofXbp0uWPT7qZNm+jSpQuTJk1SbrO1tVX+u23btsybN09l34QJE/jxxx+pqalBU1OT0tJS/vrrL1599VWVgYW3VjlOTExEoVAwYcIEZTdASEgIX3/9NXK5HC2tO78NderUifDwcI4fP87QoUPv/QUQhFbC0dGRiIiIFjPOpHl1FjYTV65cQUtLC0dHR3WHIjRzly5dwsbGpsHH6CgUCiIjI7Gzs+OLL75gzpw5zJ8/nzNnztzxvPLycvT19dHU1FTGJ0kS+fn5vPnmm8ydO5fvvvtOpVZFu3btkMlkhIWFoVAoKCsrIzw8HG9v77smJXBzGrqFhUWduhSCINzk6OhIZWWlsqZUcycSk0YQExNDu3btmt0gMaHpSUpKUhmA3FCKioqoqKhg27ZtdOrUiTfffBN/f3++/fbbOsvG1youLubvv/9m4MCBym1ZWVkoFAr+/fdfpkyZwty5cyktLWXRokXKmhI2Nja88cYbbNq0iRkzZvDcc8+Rl5fHiy++eM/xOjo6qszgEATh/5iamqKjo0NcXJy6Q2kQ4pOzgVVWVnLt2rVG68bJz8/Hz8+P5OTkRrl+Y7p27Rq9evWirKxM3aE0C+np6ZSUlDTKomO1Y979/PwYPnw4zs7OhIaG0rVrVw4ePFjn+PLycr788kscHBwYO3asynVqamqYNm0anTt3xt3dnTlz5pCRkUFMTAxwc9bAr7/+St++fVmwYAHvvvsuWlpafPfdd/dcStvFxYXy8nKRnAhCPWQyGTY2Ni1mbSmRmDSwuLg4KisrH2hMwL1YtmwZQUFBylV7P/zwQ0aOHImnpyfDhw+v95zt27czfPhwOnToQJ8+fVixYsVd71M7i8PHx4dOnTrxxhtvqBROS05OZuLEiXh5eTFx4sQ6idLMmTPZtWuXyjYPDw+6detW7wJbQl3nz59XrofR0IyNjdHU1KRNmzYq29u0aVOnZHh5eTlffPEF+vr6zJs3T6X7pXaq+K3Jk4mJCcbGxsrr7N+/H319fSZNmkS7du3o0KGDsrbOvTY9u7m5oampqaxELAiCKjs7O+Lj41vEujkiMWlgV65cwcDAoFFql5SXl7Nx48Y6U8ImTpx42xoPhw4d4uWXX2bKlCns3buXjz/+mF9++YXff//9jveaN28esbGxrF69ml9//ZVTp07x9ttvK/d/+umn2NrasnPnTqytrfnss8+U+7Zt24aGhka9idJjjz3GmjVrlM38wu1FR0ejr6+PpaVlg19bS0sLFxcXMjIyVLZnZGSorCRbm5RoaWnxyiuv1KnAWVvg6tYlB0pKSiguLlZep6qqqt7qxIBK2fA7MTQ0xMrK6rbdTILQ2llbW1NSUqIyI665EolJA4uOjsbFxaVR1jQ5dOgQOjo6KisVf/jhh0yfPl3ZgvJfW7duZejQoUydOhUnJycGDRrEnDlz+PHHH2+bWdeWdF60aBHdunWje/fufPjhh2zbtk25WFRcXBzjx4/HxcWFCRMmKPs2CwsLWbJkCR999FG91+7bty8FBQVEREQ8zEvRKiQkJGBpafnAv0sVFRUkJSUplxHIzs4mKSlJ+cY1YsQITp48yaFDh8jMzGTfvn2cP3+ewYMHAzeTkkWLFlFZWcnTTz9NeXk5BQUFFBQUKBMKe3t7fH19Wb16NbGxsSQnJ7NixQratGmDl5cXcHN2UEJCAlu3biUjI4PExERWrlyJlZVVvWug3I6joyPJycn3nMwIQmtiY2ODXC5vlt38/yWmCzegkpISEhMTG61C5alTp1TWf7gXVVVV6Ovrq2zT09MjPT2dlJSUehOac+fOYWJiQufOnZXb+vbti4aGBufPnyc4OBgvLy/Cw8MJDAzk6NGjyjoBCxcuZNq0aXW6CGrp6OjQsWNHTp06RZ8+fe7rubQ2aWlpyg/3B5GQkKDSkrVu3Trg5v/L5557Dn9/f2bMmMG2bdtYvXo19vb2zJ07V7m2U2JiorKr5bXXXlO59tKlS5Wtgs8//zxr1qxhyZIlaGho0KFDB15//XVll4+3tzezZ89mx44d7NixAx0dHTw8PHj99dfrtMDcSbt27Th79iyJiYkqi0kKgnCzVbG22vetX16bI5GYNKCrV69SU1PTaONLUlNTVepM3IvAwEA+/vhjJkyYQO/evUlMTOSnn34Cbs6oqC8xyc7OVmnOh5tN/2ZmZmRnZwPw7rvv8s4779C3b186dOjAZ599RkREBDExMbz11lu88MILXLx4kX79+vHhhx+qfADZ2tqSmpp6v0+/VcnMzKSsrOyhZuR4eXmxevXqOx7Tv39/lTVF7vd8AH19fZ555pl6V5mt1bt3b3r37n3Xa92Jm5sbWlpanD9/XiQmglAPCwsL0WIiqLp8+TIWFhaYmpo2yvUrKirQ1dW9r3MmTZpEUlISM2fORC6XY2RkxIwZM/j6668fajqznZ0dv/76q/JxZWUl06dPZ8mSJXz33XcYGhpy8OBBnnzySdatW6dSnlxPT4/y8vIHvndrEB0djUwma5QZOc1V7Xib2lWtBUFQZWVlRUJCgrrDeGhijEkDSkhIuO1Yj4ZgYWFBYWHhfZ0jk8l4++23iYmJITw8nNOnTyurgd5utoe1tXWdAVRyuZyCgoLbDupdvnw5/fr1o1OnTpw8eZLhw4ejra1NcHAwJ0+eVDm2oKCgUQZ0tiRJSUnIZLI6LVetnaWlpXJ1bEEQVNnY2JCdnU1JSYm6Q3koIjFpIJIkkZ6e3qgrCXt7ez/wPHVNTU3s7OzQ0dFh27Zt+Pr63jY58PX1paioiKioKOW248ePo1Ao6NatW53j4+Li+Pfff/nf//4HQE1NDdXV1QBUV1dTU1OjcnxsbKxK+XKhrtTUVExMTJQVVoWbrK2tyc/PF7O6BKEeVlZWyOVy5SSF5kokJg2ksLCQioqKRv2GGxgYyLVr11RaTRITE4mOjiY7O5vKykqio6OJjo6mqqoKgLy8PNasWUNcXBzR0dF8+OGH7Nixgw8++EB5jQsXLjBo0CDl1FF3d3f69+/PW2+9xYULFzhz5gzz588nNDS0zhgXSZJ4++23ef/995VrNPj7+/Pnn38SFxfHli1bVFa0TU5OJiMjQwx8vYuMjAyMjY3VHUaTY2dnhyRJotCaINTDxMQEuVze7KcMi8SkgdSW5m7MxKRDhw54e3uzfft25bY333yTESNGsG7dOuLj4xkxYgQjRoxQyZg3b97MqFGjmDBhAteuXePPP/+ka9euyv3l5eXEx8crWzkAvvnmG9zc3JgyZQozZszA39+fhQsX1olp3bp1WFlZKaeYArz88stUVlYyZswY2rVrx/Tp05X7/v33X/r16yfWEbqLnJychx6rVFxczJw5c5QDlpuK2rjy8vLu+9w2bdqgoaHRYtYEEYSGpKOjg56eXpP7m79fYvBrA6ltbbCwsGjU+8ybN4/PPvuMSZMmoaGhwYYNG+54vIWFBVu3br3jMbWzdW5lZmbGt99+e9d4pkyZwpQpU1S2WVlZsXbt2jrHVlVVsW7dOr755pu7Xrc1UygUFBQU3PfU8P/6999/8fPzw9ramuLiYn744QeSk5MpKSnBxMQEX19fJk6cWGc6+a3S09P5888/iY2NRS6X4+TkxPjx4+nYsSNwc4r8ihUruHz5MnZ2djz99NMqtUl+++03bGxsCAkJUW4zNjamb9++bN68+Y4zeepjYmKCgYFBixjgJwiNwdDQsE715uZGtJg0kMzMTMzMzO5ptdSHMWjQICZNmlSnYmdzkJaWxpw5c1S6doS6UlNTUSgUD5XkVlZWcuTIEeVUYA0NDXx9fXnllVdYvHgxzz77LNHR0axateqO11m6dCk1NTW8/fbbfPzxx7Rt25YlS5ZQUFAA3Ex+Kioq+Pjjj+nQoYPKTK24uDji4+MJDg6uc93AwEBOnDjxQIP0LC0tSUtLu+/zBKE1MDY2FmNMhJsyMzMxNzd/JPeaNWvWbQuYNWXt2rWr07oi1FXbevUw3YKRkZFoaWkpa+oYGhoyZMgQXF1dsbKywtvbm8GDB3P16tXbXqO4uJiMjAxCQ0NxcnLCzs6Oxx9/nKqqKlJSUoCbSVSvXr2wt7dn4MCByvo0crmcVatW8dRTT9U7Ld3R0REzMzPOnDlz38/Nysqq2fehC0JjMTU1bZZfXG8lEpMGkpaW1qgzcoTWo3aq8MNMqb569SouLi633Z+fn8+ZM2eUFXvrY2RkhL29PceOHaOiooKamhoOHjyIiYmJ8tpOTk7ExMRQU1NDVFSUcgr6jh078PLyumMhNFdX1zsmRrdjbm5OeXm5mJkjCPUwNTUlLy+vWf99iDEmDaCmpobs7GyVAaWC8KByc3PR09O7r3Lt/5WTk6Nc+fdWy5cv59y5c1RVVdGtWzdmzZp122vIZDLeeustvv76a5599llkMhkmJia8/vrrGBoaAhAaGspvv/3G//73P6ysrHj66afJyMjg2LFjfPDBB6xatYqoqChcXFyYNWuWcuYW3EwwatfxuR8mJibAzQrF9vb2932+ILRkpqamyOVy8vLysLGxUXc4D0S0mDSAnJwc5HK5KBomNIiioqL7rvD7X9XV1Whra9fZPmXKFD7++GNeeeUVsrKylOvn1EeSJH7//XeMjY157733WLBgAX5+fixdulQ5xsTAwIA5c+bw9ddf89577+Hg4MCvv/7KE088wfHjx8nKyuKLL75AR0eHv//+W+X6Ojo6VFZW3vdzMzU1RSaTiUJrglAPfX19FApFsy6yJhKTBpCZmYlCoRBdOUKDKCoqQk9P76GuYWRkRFlZWZ3tZmZmtGnTBl9fX2bMmMGBAweUScZ/xcTEcP78eV588UU8PT1p164dTz31FDo6Ohw9erTec8LCwjA0NMTPz48rV67g5+eHlpYWPXv25PLlyyrH1s4Oul9mZmbIZLJmPyVSEBpDbWJSWlqq7lAemEhMGkBmZiba2toP9CYrCP9VXFz80ImJs7PzXRdKlCQJQKV+za1qWzNkMpnKdplMpjz3VkVFRWzdupVp06YBN6c911b9lcvlKBQKleNTUlJwdna+h2ejytjYGA0NjWY/JVIQGoNITATg5kBCExOTOm/ggvAgysrKHjox6dy5M6mpqco3pwsXLhAWFkZycjLZ2dlcuHCBVatW4enpqWzpu379Om+88Yay8JmHhweGhoasWLGCpKQk0tPTWb9+PdnZ2cr1lm61Zs0aQkJClNOcPTw8CA8PJzU1lUOHDuHh4aE8trKyksTERDp16nTfz00mk2FoaEh+fv59nysILZ2WlhZaWlrNuitHDH5tAOXl5Q89JkAQapWVlT30dPC2bdvi7OxMREQEgwYNQkdHh0OHDrF27Vqqq6uxtLTE39+fkSNHKs+pqqoiPT1d2cphbGzM66+/zl9//cXnn3+OXC7H0dGRV155pU5Lx8WLF8nMzOT5559XbgsKCiIhIYEPP/wQNzc3xo4dq9x37tw5LC0tad++/QM9P0NDw9t2QQlCa6erq9usW0xEYtIAysvLH/obriDUKi8vv2M11ns1duxY1q9fz4ABA+jYsSPz58+/4/FeXl6sXr1aZZurqytvvPHGXe/VuXNnOnfurLJNV1eXl156qd7j9+zZw5gxY+563dsxNDSkuLj4gc8XhJZMR0dHtJi0dqLFRGgoVVVVVFVVKafjPoyuXbuSkZFBfn5+k5oxVlxcjL+/P717937ga+jq6ooia4JwG7q6uiIxae3KyspU6jMIwoMqKipCJpM1WKJbXzl4dTM2NlbpQnoQWlpayi4nQRBUaWtrU1FRoe4wHpgY/NoAGmKwoiAAyg9bTU1NNUfStInERBBuT0NDo1lXfhWJSQOorKx8qCqdglCrqqoKqDtFV1AlEhNBuD0NDY1m/fchEpMGUFNTI77hCg2ittZHfQvfCf9HS0urWX8jFITGpKmp2az/PsS7XwOQy+UiMREaRO2biUhM7kxLS6tOwTZBEG4SLSaCSEyEBlNbhVX8Pt2ZtrY2NTU1IjkRhHqIMSYCNTU14huu0CBEV8690dK6OaHwduX0BaE1E4lJKydJkhhjIjQY0WJyb2rX6hGvkyDUpampKbpyBEFoGKJr4t5UVVWhoaGhbDkRBOH/1NTUoK2tre4wHphITB6STCbDwMCA8vJydYcitAC1hdVEF8WdVVdXi9YSQbgNuVzerEtYiMSkARgZGYnERGgQxsbGgEhM7qa6ulq0lgjCbVRXVzfrZVJEYtIAjIyMKCsrU3cYQgtQu0ZOZWWlmiNp2sRMOEG4vZqaGtFi0tqJxERoKAYGBkiSpKwAK9Svurq6WfehC0JjksvlosWktTM0NBRdOUKD0NPTQ1NTUyQmdyHGmAjC7YnBrwJGRkai6V1oMFpaWiIxuQvRYiIItycGvwoYGhqKrhyhwWhra4vBr3dRXl6OgYGBusMQhCZJLpc36xXvRWLSAMR0YaEh6ejoiMTkLkpLSzEzM1N3GILQJJWXl2NiYqLuMB6YSEwagJGREXK5XHyYCA3CwMBAtMDdgSRJlJaWYmFhoe5QBKHJkcvlVFVVicSktTM0NEQmk4kPE6FBmJubU1paqu4wmqySkhLkcjlWVlbqDkUQmpzy8nI0NDREYtLaGRgYIJPJRHeO0CAsLCxEYnIH+fn5SJKEjY2NukMRhCantLQUDQ0NZbHG5kgkJg3A2NgYmUxGSUmJukMRWgArKytKS0uVC9UJqgoKCpAkCTs7O3WHIghNTllZGRoaGpiamqo7lAcmEpMGYGlpia6uLhkZGeoORWgBbG1tkcvlomvwNgoLCwGwtrZWcySC0PSUlpaiqakpWkxaOw0NDdq2bUt6erq6QxFaAFtbWyRJoqCgQN2hNElFRUUYGBigoSHevgThv0pLSzE2Nm7WBQjFX3YDcXJyIjMzU91hCC2Avb098H8tA4KqvLy8Zj2wTxAaU0FBQbPv5hSJSQNxdHQkNzeXmpoadYciNHMiMbmz3NxcHB0d1R2GIDRJhYWFyveQ5kokJg3E0dERhUJBdna2ukMRmjk9PT0MDAzIz89XdyhNTmlpKcXFxTg7O6s7FEFokoqLi7G1tVV3GA9FJCYNxMHBAQ0NDTHORGgQNjY25ObmqjuMJic1NRWFQoGHh4e6QxGEJqeyspLKyspmP5VeJCYNxMDAAGtrazEzR2gQjo6OYvBrPdLT05HJZLi4uKg7FEFocvLz89HU1BQtJsL/cXJyEomJ0CBcXV0pKioSqwz/R2ZmJubm5mhpaak7FEFocvLz89HS0hItJsL/adu2rZiZIzQId3d3FAqFSHT/Iycnp9nPOBCExpKfn4+ZmRn6+vrqDuWhiMSkATk6OlJWVkZxcbG6QxGaOS8vLyRJEonJLaqrq8nPz6dt27bqDkUQmqTc3NwW8fchEpMG5OjoiIaGhvgwER6aqakpxsbGYpbXLZKSkpDL5Xh5eak7FEFoknJzc1vEjDWRmDQga2trDA0NSU5OVncoQgsgZuaoSkhIQFNTUyQmglCPyspKSkpKcHJyUncoD00kJg1IJpPh4+PD1atX1R2K0AI4Ozu32MREoVBQUVFBRUUFZWVlyp/S0lJKS0spKSmhpKREZfBvcnIybdq0EQNfBaEeWVlZaGtrt4jERPyFN7AuXbpw8uRJiouLm/UiSoL6dezYkcOHD5OXl4eFhYW6w7mjiooKsrOzycnJIS8vj4KCAkpLS6moqKCyspKqqiqqqqqorq5W/tzr6skymQxNTU3lwL433ngDPT099PX10dfXx8zMDCsrK+zs7HBwcMDa2lokL0Krk5GRgaGhYYsYHC7+ehuYj48PmpqaxMbG4ufnp+5whGasV69eLF++nISEBLUnJgqFgsLCQpKTk8nIyCAzM5OCggJKSkooKytTadmQJAltbW10dHTQ1NRES0sLbW1tDA0Nldt1dHTQ0tJCJpMhk8kAlP+9lVwup7q6muzsbIqKijAzM0NLS4vS0lIKCwuprq5WJj61NDQ0MDIywsTEBHNzcywtLbG2tqZNmza4u7tjZmbW6K+XIDxq6enpuLu7t4jFLUVi0sCMjY3x8PDg8uXLIjERHoqtrS1mZmbcuHHjkf4uyeVyEhMTSUpKIj09nezsbPLz86msrFQeo6enpyydb2VlhZGRkTIZMDIyQltbu0FjOnr0KMbGxjz22GP1vvFWVVVRUFBAYWEhhYWFFBcXU1JSwo0bN7h69aoycZHJZBgbG2Nvb4+TkxNubm506NABS0vLBo1XEB61nJwcevfure4wGoRITBpBly5d2Lx5M3K5XDQpCw/FxcWFGzduNOo9ioqKuHbtGvHx8aSkpJCTk4NcLkeSJPT19TE0NMTBwUHZ+mBhYfHIl1TPzs7Gxsbmtt8GdXR0sLGxuW1hqerqavLy8sjMzCQ7O5vs7GyuX7/Ovn37kMlkGBoaYmtri7OzM66urnTu3Blzc/PGfEqC0GCKi4upqKhoMRWRxadmI+jcuTMbN24kPj4eT09PdYcjNGOdOnUiMjKSsrIyDAwMGuSaeXl5XLx4kYSEBNLT0ykqKkKSJLS0tDA2NsbV1RU7OztsbW3R0dFpkHs+jOLiYkpLS+nSpcsDX0NbWxtbW1uVUt2SJJGXl0dGRgZZWVnk5eVx48YNDh48iEwmw8bGBk9PT7p27UqXLl3Q1dVtiKcjCA3uxo0b6OjotJg1pERi0gjatGmDjY0Nly9fFomJ8FD8/f35448/SExMpGPHjg90DblczrVr17h06RLx8fHk5eUhSRIGBgaYmZnRrl072rRpg7m5eb3jPNQtLi4OoMH/lmQyGZaWllhaWuLt7Q3cTFby8/NJSkoiJSWFkydPcvToUbS1tXF0dMTLywt/f3/c3NxaRF++0DLcuHEDV1fXFjPhQiQmjUAmk9G1a1eOHz+OJElN8s1eaB48PT3R09MjKSnpvhKTgoICLly4wJUrV0hNTaWqqgpNTU3Mzc3p2rUrzs7OGBkZNWLkDefGjRvKcSyNTSaTYWFhgYWFBd26dUOSJNLS0rhx4wZpaWns3r2bXbt2YWBggKurK926daNfv37o6ek1emyCUJ/a39GRI0eqO5QGIxKTRtK5c2f27NlDZmZmi5i+JaiHhoYGzs7OpKam3vXYkpISIiIiuHTpEunp6SgUCoyMjHBwcKBt27Y4Ojo2uyQ5Pz+foqIiAgIC1HJ/mUyGg4MDDg4OwM1BtklJSSQnJ5OQkEBUVBTr16/H09OTgIAAevXq1SS6v4TWIz8/n6qqqhZVeFAkJo3E09MTAwMDLl++LBIT4aF07dqVTZs2UV5eXmdxroqKCk6fPs3FixdJSUmhpqYGExMTvL29cXNzazatIrcTGxuLhobGA3djNbTafvzavvzs7GyuXLlCQkIC0dHRrF69Gi8vLwIDA/H19RXdPUKjS0pKQk9Pr8WMLwGRmDQabW1tOnXqxNWrVxk4cKC6wxGasQEDBrBhwwauXr1K165dUSgUXLhwgTNnzijXjzE0NMTT0xMPDw9MTEzUHXKDkCSJlJQUbGxsmmxXibW1NdbW1vTt25eMjAwuX75MTEwM58+fx9DQkE6dOhEYGIi3t7dIUoRGkZycTPv27VvU4GyRmDQiX19fTp48SU5ODlZWVuoOR2im3NzcMDc3JyoqStl9UFpaip6eHs7Oznh6eqq9AFtjyMrKoqysjB49eqg7lLuSyWTY29tjb2+PJEncuHGD2NhYzp07R0REBObm5vTv35/g4OAGm10lCAqFgoyMDPr376/uUBqUSEwaka+vL6amppw+fZrhw4erOxyhGVIoFISHh1NSUkJUVBRmZmbY2trSvXt32rRp0+zGjNyPa9euoampSYcOHdQdyn2RyWQ4Ozvj7OyMQqHg+vXrxMTE8Pfff7Nz5078/PwYOXJki1ieXlCv1NRUJElSziprKURi0oi0tbXp27cvBw8eJCgoSBRbE+5ZWVkZW7ZsYefOnWRmZqKhoYGuri69e/fG1dX1vq6VnJzM6dOnycjIoLS0lDFjxqj0R0uSRHh4OBcvXqSyspI2bdowdOhQlQJjeXl5HDlyhNTUVGpqapTdF7cuGLZ48eI69x45cqRyUF5KSgpHjhwhLy8PuVyOiYkJXbp0wd/fv855tTMNHB0dm/XfjYaGhnJMSl5eHhcuXODUqVOcPHkSNzc3goOD8ff3F908wgOJjY3F1ta2xRRWq9V8/+KbiX79+rF7926io6MfqkCU0Dqkp6fz22+/cezYMSorK7GzsyMkJAQ3NzeWLl1Kenr6fScm1dXVWFtb4+Pjwz///FNn/6lTpzh37hzDhw/H1NSU8PBwNm3axMyZM5VJwZYtWzA3N2fixIloa2tz5swZtmzZwtNPP60ywHb48OG0a9dO+fjWsSHa2tr4+vpibW2NtrY2KSkp7Nu3D21t7Tp/G0lJSVRWVjaZQa8NwcLCgkGDBlFVVUVUVBRXrlzhu+++w9LSksDAQNHNI9wXSZJITExk+PDhLa7lVCQmjcze3h4vLy9OnTolEhPhtrKysvjpp58ICwtDJpPh7u6On58f1tbWymMcHR1JT0+/79o4rq6ut01mJEni7Nmz9OrVS9mKEhISwvLly7l27RpeXl6UlZWRn59PcHCwsuR7//79uXDhAjk5OSqJia6u7m1nAv238qqpqSnXrl0jJSWlzt9GTEwMBgYGLe6bINyc2ePn54evry/x8fFcunSJv//+m127dtGnTx/Gjx/fYgplCY0nIyOD6upqfH191R1KgxOJySPQv39/li9fTlZW1m3X8hBap7y8PH7++WcOHjyIJEl4eXkREBBQ7zdnLy8vEhISyMnJUUlYHkZhYSGlpaU4Ozsrt+nq6mJvb09aWhpeXl7o6+tjYWFBdHQ0NjY2aGlpceHCBQwMDOpMhd+/fz979uzB1NSUrl274uPjc9skKjMzk9TUVPr166eyPTs7m9zcXHr06NGiuzhkMhlubm64ubmRl5fH2bNnOXToEOHh4QwYMICxY8eKFhThtq5du4aVlRXu7u7qDqXBicTkEfD19cXKyorw8HDGjh2r7nCEJqCwsJBVq1axd+9e5HI5HTp0ICAg4I51R7y9vdmzZw/x8fENlpiUlpYCYGhoqLLd0NBQuU8mkzFx4kS2bt3KN998g0wmw8DAgAkTJqh01fTp0wcnJye0tbVJTExk3759VFVV1VkZ+YcffqC8vByFQkFAQACdO3dW2R8VFYW2tjZdu3ZtkOfYHFhYWBAUFERhYSEnTpxgz549hIWFMXjwYEaPHt2ipoIKD0+SJOLj4xk0aFCLTN5FYvIIaGlpMXjwYDZv3kxQUFCzL3olPLiSkhJ+//13du7cSVVVFR4eHvTt2/eeao/o6OgoWzIeJUmS2L9/PwYGBkyaNAltbW0uXrzIli1bmDZtmvL3+dbqrLa2tlRXV3P69Ok6icmkSZOorq4mLS2NsLAwzM3NlQNkS0tLSU9Pp0OHDq2ygqqpqSnBwcHk5uZy8uRJtm/fzqFDhxg2bBghISGt8jUR6srOzqa8vJxu3bqpO5RG0fJSrSYqMDAQbW1tTp06pe5QBDUoKyvjp59+YvLkyWzduhVHR0emT59OSEjIfRVE8/LyorS0lOzs7AaJq7alpLZ1pFZpaaly340bN7h+/TqhoaE4Ojpia2urnGUWHR1922vb29tTXFyMXC5X2W5mZoa1tbVyRk54eLhyX1RUFECzqF3SmCwtLRkxYgSjR4/G2NiYzZs388orr7Bjx446r6fQ+ly+fBlLS0vat2+v7lAahUhMHhEjIyP69etHREQE1dXV6g5HeEQUCgVr165l8uTJbNiwAVtbW6ZNm0ZoaKjKdNx71bVrV3R0dO6YENwPU1NTDA0NuXHjhnJbZWUl6enptGnTBkD5+/rfsSIymQxJkm577aysLPT09O443VeSJGpqapT3SUxMpG3btqJV8f+zsbEhNDSU0NBQ9PX1+fPPP3n99dc5d+6cukMT1KSmpobY2FgCAwOb9VT6O2mZz6qJGjJkCAcOHODixYt1mreFlufKlSt88cUXJCUl4eTkxKhRox568LOOjg6enp5cvnyZqqqqe2rar6qqIj8/X/m4sLCQzMxM9PX1MTExwc/PjxMnTmBubo6pqSnHjh3DyMhIOUunTZs26OnpsXPnTgICAtDS0uLixYsUFhYqZ/vExcVRVlaGvb09WlpaJCYmEhERoVKj5Ny5c5iYmGBpaQn8X32V2lkFV65cobq6utW3ltTH3t6e0aNHk5ycTHh4OF9//TWdOnVi5syZytdTaB3i4+ORJIk+ffqoO5RGI5Pu9JVHaHDLly8nNjaWuXPntthst7WrqKhg2bJl7N27F319fQYMGNCgC2xlZmby888/06lTp3uagn7jxg02bNhQZ7u3tzchISHKAmuRkZFUVlbi4OBAUFCQSpn7jIwMjh49SkZGBgqFAktLSwICApSJSUJCAmFhYcoEyMzMjK5du9KlSxdlS8u5c+eIjIyksLAQmUyGmZkZnTt3Vg5y3bJlC4aGhjz++OMP+xK1aAqFgvPnzxMZGYmWlhYhISGMHj26RQ6CFOr6+++/MTc35/3331d3KI1GJCaPWFpaGu+//z6DBg2ib9++6g5HaGBHjhxh2bJlFBQU4O3tTf/+/dHW1m7w+/zyyy8UFxczZsyYFlFcKSoqigsXLjBy5EiVAm3C7ZWUlBAWFkZKSgp2dnbMmDGjRRWkE+oqKSnhjz/+YPbs2S1ufZxbiRT7EWvTpg0DBw7kyJEjlJWVqTscoYHk5OTw5ptv8vHHHyun1w4ZMqRRkhIAPz8/SktLH/kMncZQXV1NTEwMdnZ2Iim5D0ZGRoSEhDB06FBKSkpYtGgR3377LUVFReoOTWgkMTExGBkZ0b17d3WH0qhEYqIGo0aNQktLi4MHD6o7FOEhKRQK1q9fz1NPPUVkZCS9e/dm2rRp2NvbN+p9O3fujIGBATExMY16n0fh3LlzVFdXt+hvgI2pXbt2PP744/j4+HDu3Dlef/11du/ere6whAYmSRKXL1+md+/eLb7wnkhM1MDExITQ0FBOnz7dYNM+hUcvNjaWZ599lp9//hlra2umT59Oz549H0nXioaGBl5eXmRlZTXrlrfS0lKuX79Ou3btGqxoXGukqalJr169mDBhAsbGxqxdu5bPPvuMgoICdYcmNJCkpCQqKirqVEpuiURioiZDhgzBxsaGPXv2qDsU4T4pFAp+/PFHXnzxRbKyshg+fDjjx4+/r3okDSEgIACZTNZgU4fV4fTp0wCitaSBmJqaMnr0aHr37s21a9d46623OH78uLrDEhrA2bNnad++fYMOpG+qRGKiJtra2owfP55r164RHx+v7nCEe5SXl8fcuXPZtGkT7u7uPPXUU3To0EEtsZiYmODo6EhiYuJt64mUl5ezfPlyCgsLH3F0d5aTk8Py5cu5ceMGXl5eom5JA+vUqRPjx49HT0+PH374gW+++YaKigp1hyU8oKysLDIzMwkODm4Rg93vRszKUSNJkli4cCGFhYXMnj27VfzCNWenTp1i4cKFlJeXM3DgQLy9vdUdErGxsWzatEll6u6tDh48SHV1NcOGDSMrK4uIiAhSU1MpLy/HxMSErl273rWmzooVK+oMqAwMDKRnz57AzbooO3fuJDMzE1tbW0JCQjA1NVUeu3nzZnx8fOpUqVy5ciUA8+bNE6XWG4kkSZw+fZqLFy9ibm7OCy+80Cq+cbc0u3fvpqqqikWLFqGpqanucBqdKKShRrWzNz799FPOnz/fIpevbgkUCgW//PILmzZtwtTUlEmTJjWZolbu7u6YmJhw9erVOolJdXU1UVFRPPbYY8DN+icGBgaMGDECY2NjUlNT2bt3LzKZ7K6/e3369FFZbO/WROLQoUMYGRkRHBzM0aNHOXz4MKNHjwZuFk2TyWR1kpLk5GRkMhnl5eWt4o1WXWQyGT169MDZ2Zn9+/fz2WefERoaypgxY0Tdk2aiuLiY+Ph4Zs6c2Wr+VsRvppq5u7vTs2dP9u/fT1VVlbrDEf4jLy+Pl19+mT///BN3d3cmT57cZJISuDkItnPnzuTm5tYZ6BgfH4+WlpaytHynTp0YPHgwbdu2xczMDG9vb3x8fLh27dpd76Ojo4ORkZHy59bEJC8vDx8fH8zNzfHx8SE3Nxe4WWju6NGjDBkyROVa1dXVREREYG1tTU1NDYmJiQ/3Igh3ZWtry2OPPYaDgwNbt27l008/FQNjm4kLFy5gamraKga91hKJSRMwfvx4qqurCQsLU3cowi3OnDnD008/TWxsLEOGDCEkJKTR6pI8jB49eqCjo1Nn/ZSUlBRsbW3veG5lZSV6enp3vUdERATfffcdv//+O6dOnUKhUCj3WVtbK8e5JCYmKmfXHDlyhG7dutUZFHz69GkqKioYOnQodnZ2IjF5RHR0dBg2bBh9+/YlPj6e999/X4xva+KqqqqIiYlh8ODB6OvrqzucR0YkJk2AtbU1I0aM4OjRoyQnJ6s7nFavtuvmnXfeQUNDg0mTJtGpUyd1h3Vb+vr6dOnShbS0NJU1cYqKiu44qDQ1NZWrV6+qdNHUx9fXl9DQUB5//HG6dOnCyZMnOXz4sHL/gAEDyMvLY8WKFeTn5zNgwACSk5PJysrC29ubf//9l5UrV7J3717S09OJj4+nffv22NvbY2JiIr65P2IdO3Zk9OjRVFdX89lnn6ms7iw0LefOnUNXV5fBgwerO5RHSiQmTcTIkSPx9PRk06ZNVFZWqjucVqugoIBXXnmFdevW4e7uzpQpU5pU183tBAYGoqury5kzZ5Tb5HL5bfuks7Oz2bp1KwEBAbi4uNzx2t27d8fJyQkbGxu6du3KwIEDOX/+PHK5HABjY2PGjx/P888/z/jx49HX12f//v0EBQVx4sQJdHR0mDVrFvn5+ezZswc9PT0CAwMB0NLSEqttq4GlpaVyivvKlStZv369SiuYoH4VFRVERkYSFBTULN6DGpJITJoITU1Nnn76aaqrq9m2bZu6w2mVEhISePbZZ7l69SqDBw9usl039dHT06Nbt25kZmaSk5MD3GxJqS/JzcnJYePGjXTp0oXevXvf973s7e1RKBS3LX1+8uRJnJ2dsbOzIzk5GU9PTzQ1NdHR0aGoqIjBgwcrx6iUl5djaGh43zEID09PT4/Ro0fj6urKzp07WbJkifhS1IScPXsWAwMDQkJC1B3KIycSkybExsaGqVOnEhUVRVRUlLrDaVXOnDnDvHnzqKioYOLEiXft3miK+vXrh56eHmfPngVu/j7VJim1cnJy2LBhA97e3g88mC4rKwuZTFZvWezc3FwuX76sXKBSkiRqamrIzMwkKysLIyMjlfVwMjMzG718v3B7GhoaDBo0iJ49e3Lp0iXef//9Or8zwqNXVlZGVFQUwcHBKlPvWwuRmDQxvXv3pnfv3vz777+i7/0R2blzJ++++y66urpMmjQJGxsbdYf0QHR0dPD39yc7O5vMzExcXFzIzc1VFtbKzs5mw4YNtGvXDn9/f0pKSigpKVEpaZ+enq5cuRhujkM5c+YMWVlZFBQUEBMTw6FDh+jYsWOdQbOSJLFnzx4GDRqkbBFxcHAgMjKSQ4cOUVFRQbdu3ZTH5+fnU1xcjJubW2O/NMJddOnShWHDhpGbm8v777/fItZgas5Onz6NsbExw4YNU3coaiESkyZGJpMxbdo0TE1N2bhxo+j3bWS//PILS5cuxc7OjkmTJmFsbKzukB5Knz59MDAw4MyZM1hbW2Nra8uVK1eAm8XYysrKiImJ4YcfflD+rF69Wnl+dXU1eXl5yt87LS0trly5wp9//smqVas4efIkfn5+DB06tM69IyMjMTQ0VEk0AgICyMnJISUlBUdHRwICApT7Ll68iLu7O+bm5o31cgj3oW3btowdOxYNDQ0WL17MoUOH1B1Sq1RSUkJMTAwjRoxotRWRReXXJio2NpZFixbRr18/Bg4cqO5wWhyFQsGiRYvYv38/7du3Z9iwYS2meNGZM2fYs2cPAQEBSJLEkSNHmDFjhloqC0dFRXHhwgW6d++urBQLNwfmfvXVV0ycOBFnZ+dHHpdwe1VVVezevZusrCwmTpzIiBEj1B1Sq7Jv3z7y8vL48ssvW9UU4VuJFpMmytPTk9DQUA4fPiymEDcwuVzOO++8w4EDB+jevTshISEtJimBm9N7LSwsuHDhAq6urnTu3FnZNfMoZWRkcPHiRRwdHVWSErhZxr5///4iKWmCdHR0GDlyJA4ODmzYsIHNmzerO6RWIysri2vXrjF27NhWm5SASEyatNDQUDGFuIGVlZXx6quvcubMGfr166ccpNmSaGhoEBQURFlZGZcuXcLf3/+Rr3xcXl7O0aNHbzurwNLSkh49ejzSmIR7p6GhQXBwMO3ateOff/5h7dq16g6pxZMkiUOHDuHh4dHqW8lFYtKE3TqFeOvWrbddQVa4N4WFhcydO5fLly8TFBR018XrmjN3d3fatm1LTEzMI1/qQJIk5eKBI0eOFAv0NVMymYwhQ4bg4eHB7t27+fnnn8WYt0Z05coVCgsLmTJlSotqwX0QIjFp4mxsbJg1axZXr15lz5496g6n2crJyeHFF18kJSWFkSNHNomVgRvbsGHDqKmpUSm69ihERESQl5dH//79sbKyeqT3FhqWTCZjwIABeHt7c+TIEb7//nuRnDSCqqoqjh8/Tp8+fejQoYO6w1E7kZg0A35+fkyZMoUTJ05w/PhxdYfT7BQXF/Pqq6+Sk5PDmDFjWs30VFtbW7y9vUlISCAzM/OR3PP69evExcXRsWNHOnbs+EjuKTS+Pn360K1bNyIiIvjqq6+UVX+FhnHy5El0dHSYOHGiukNpEkRi0kwMHjyY0NBQ9uzZw8WLF9UdTrNRVlbGK6+8QlZWFqNGjcLR0VHdIT1SwcHBGBkZcfz4cWpqahr1XmlpaURERGBlZcWAAQMa9V7Co9e9e3d69OhBZGQkX3zxhUhOGkheXh6XLl1i9OjRra70/O2I6cLNiCRJ/Prrr4SHhzNt2jRcXV3VHVKTVlVVxauvvkpsbCwjRoy4p5YShULBzp07OX36NEVFRZiamtKzZ0+Cg4OV020lSWLHjh0cP36c8vJyXF1defzxx5WF2XJzc9m9ezexsbHKa3Tv3p1hw4ahpaVV557Z2dl8/vnnyvoRDS0+Pp4///wTNzc3evXq1eDXh5vPYf/+/RgYGDBx4sR7WrFYaJ6io6M5fvw4Pj4+vPbaa2hoiO+3D0qSJDZu3IiRkRGffPJJs1kCo7GJ36hmRCaT8eSTT9KpUyfWrVtHRkaGukNqshQKBe+88w5XrlwhKCjonrtv9u3bx9GjR3nsscd47733GD16NPv37+fIkSPKY2ofP/HEE7z22mvo6OiwfPly5WJ0mZmZKBQKnnjiCd59913GjRvHsWPH+Pfff+vcr6amhlWrVjVq95Krqys+Pj5cv369UX5nCgsLOXjwIDo6OowfP14kJS2ct7c3PXv2JCoqihUrVqg7nGbt/PnzFBYWMmvWLJGU3EIkJs2MlpYWs2fPpm3btvzxxx+ibH09FAoF8+fP58KFCwwcOBAvL697Pjc+Pp7OnTvj4+ODpaUl3bp1o0OHDiQlJQH/N6Vv2LBhdO7cGQcHB6ZPn05hYSGRkZHAzWXlp02bhpeXF1ZWVnTu3JnBgwcr999q27Zt2Nra4uvr2zBP/jaCg4MxNjZu8C6d0tJS9u3bh0wmY+zYsWJBvlaic+fOdOnShePHj4upxA+ooKCAiIgIQkJC8PT0VHc4TYpITJohPT09Xn75ZUxMTPj9999V1joRYPHixRw/fpyAgAC6dOlyX+e6urpy9epV5WDRlJQU4uPjlQM5c3NzKSoqUhk5r6+vT7t27UhMTLztdcvLy+ssenf16lXOnz//SAa86ejoEBoaSnl5OadOnWqQa1ZWVrJv3z6qq6sZNWqUKC3fyvTs2RNPT092797N9u3b1R1Os1K7rpSTkxPjx49XdzhNjkhMmikTExNefvllFAoFq1evVnYjtHbLli1j7969+Pv7P1ABr9r6Jp988glz585l0aJFDBgwgO7duwNQVFQEUGdNHWNjY+W+/8rOzubIkSMqxdxKSkpYs2YN06ZNe2QVHtu1a0enTp2Ij48nPT39oa5VU1PDvn37KC0tJSQkBFtb2waKUmhO+vfvj5OTE5s2bVLp7hTurLYLZ+bMmejq6qo7nCan7kg8odmwtbVl3rx5fPHFF6xfv55Jkya16n7KVatW8ffff9O5c2f69ev3QNc4d+4cp0+f5sknn8Te3p7U1FT++usvTE1NH2jgaEFBAcuXL6dbt2706dNHuX39+vX4+/vj7u7+QHE+qGHDhpGYmMiJEycYPXr0AxVyqq6uZv/+/RQWFhIUFISTk1MjRProREREcOrUKWW3qI2NDQMHDlQ2r1dXV7N7924uXrxITU0N7u7ujBo1SmWBtevXr7N//34yMzPR0dGhW7duDBkyRPn6HjhwoN5F8bS1tZk/fz5wc2zSgQMHSEtLo6CggJCQEJVFD5simUzG0KFD2bZtG7/99hvGxsaN3i3Z3NV24YSGhtK+fXt1h9MkicSkmXNxceHFF1/ku+++4/fff2fq1KmtcvDhX3/9xdq1a/H09GTQoEEPfJ2///6boKAg/P39AXBwcCAvL499+/bRq1cvZWn34uJiTE1NlecVFxfXmYpcUFDAN998g6urK5MmTVLZFxsbS1RUFAcOHABuNu1KksTcuXOZNGkSvXv3fuDncCe1XTrr1q0jIiLivj/4Kisr2bt3L4WFhQwcOBAPD49GifNRMjU1ZejQocqpmufPn2ft2rXMmTMHW1tbdu3axdWrV3niiSfQ09Nj+/btrFu3jmeffRaA9PR0/vjjD/r378+ECRMoKiri33//RaFQMHz4cAD69u1bpwVv1apVODg4KB9XV1djYWGBj48PO3fufETP/uFpaGgQEhLCP//8w/fff89rr70mioTdhkKhYM+ePbRt21Z04dyB6MppAby9vfnf//5Hfn4+v/76K6WlpeoO6ZE6efIkK1eupF27dgwfPvyhVtGtqqqqM/1RJpMpq11aWlpiYmLC1atXlfvLy8tJTEykXbt2ym21SYmTkxNTp06tc83//e9/vPXWW8qfESNGoKenx1tvvXXf42LuV7t27ejSpQvx8fGkpaXd83mlpaXs2rWLoqIihg4d2mIKqHXo0IH27dtjZWWFlZUVQUFB6OjokJycTEVFBWfPnmX48OG4ubnh4ODAuHHjuHHjhnJxzaioKOzs7Bg0aBCWlpa4uLgwbNgwIiIilGtc6erqYmxsrPwpKSkhKytLZVkER0dHgoOD6dy5c73TypsybW1t5fIDX331FampqeoOqUk6fvw4paWlPPfcc6IL5w5EYtJCeHh48Oabb1JVVcXPP/9MYWGhukN6JNLT01m4cCHm5uaMGDHioZISgE6dOrFnzx4uXbpEbm4ukZGRHDp0SJksyGQyBg4cqGzaT01NZfXq1ZiamiqPqU1KLCwsGDt2LCUlJRQVFamMQbGzs6NNmzbKHzMzM2QyGW3atKkzSLYxDBs2DBMTE06cOHFP45MKCwvZtWsXFRUVjBw5skW0lNRHoVBw8eJFqqqqcHJyIjU1lZqaGpXp3NbW1piamnLjxg3g5nib/yYSWlpayOXy235Anz17FisrK5VktrnT09MjNDQUhULBkiVLqKioUHdITUpSUhIXL17k8ccfbzXVpx9U80rLhTtq27Ytb731FkuWLOGnn37iySefxNraWt1hNZqqqireffdd5HI5o0aNapDxNY899hjbt29nw4YNlJSUYGpqSp8+fZRN8gBDhgyhsrKS9evXU15ejpubG3PmzFHe/8qVK2RnZ5Odnc17772ncv1ly5Y9dIwNQUtLi9GjR7N27VqOHj16x+6v7OxsDh48iEwmY8yYMS1yoGtGRgYrV65ELpejo6PD5MmTsbGxIT09HU1NzToDlI2MjCgpKQFuLph4/PhxIiMj6dSpEyUlJcrxJMXFxXXuVV1dTWRkJIGBgY3/xB4xIyMjgoKC2LFjB9988w2vv/66KMDGzdbGvXv30qNHD4KDg9UdTpMnKr+2QPn5+Xz11VdkZGQwefJkXFxc1B1So/jwww8JDw9n1KhRLfY5NrawsDCOHj1Kp06d6u1CSktL48iRI+jo6DB27NgWOyVYLpdTWFhIRUUF0dHRnDlzhqeffpr09HS2bNnCggULVI7/4YcfcHV1ZdiwYQCEh4crV1TW1NRkwIAB7Nu3j8cff5xOnTqpnBsZGcnmzZt54403VAbQ3urLL78kICCgyQ9+vZ2LFy9y8uRJQkNDW/36LwqFgr/++gttbW0WLFigHKcm3J5oMWmBzM3Neeutt/jxxx/5448/GDVqFN26dVN3WA1qw4YNHD16lF69eomk5CEEBgaSnp7OpUuXsLS0VBnAe/36dSIi/l979x0fVZmoD/yZycyk994bhDQCIYHQQwdBqVIs64oCikjR9bqWu2vZXVm9y11URNkVV+yKFGHpvYaSBiRAQgqpkzbpkzLt/P7wx1yzATX1zCTP9/Pho5mcmXkmkMyT97zvey7C1tYW8+fPv+ebaF8gk8mMk199fX1RXFyM8+fPY/DgwdDr9Whubm4zatLY2Njm6zFmzBiMHj0aDQ0NsLa2Rk1NDY4cOXLXIpeSkoJBgwb16a9nTEwMysvLsW/fPgwYMKBfr9Q5d+4cGhsb8eqrr7KU/EocY+ujbGxssGbNGowfPx67d+/G8ePH0VcGx9LS0vDJJ58gODi4x6790p/cGQk5d+4cGhoaIAgCLl68iKSkJLi4uGDRokV9+k30bgRBgF6vh6+vLywsLJCXl2f8XGVlJerq6totk5ZIJHBwcIBcLsfVq1fh6OgIHx+fNsdUV1cjPz+/zaTXvmrSpElwcnLCRx991OV9c8zVndV3Dz30UJ+dl9UTWEz6MJlMht/+9rdYtGgRTp8+je3btxtXCZirqqoq/OlPf4KdnV23THalH5cQL1myBFKpFEePHsWhQ4eQnZ2NsLAwLFy4sM8vPz98+DDy8/NRU1ODsrIyHD58GLdv38aQIUNgZWWFuLg47N+/H3l5eSgpKcHOnTvh7+8Pf39/42OcOXMGZWVlKC8vx4kTJ3DmzBnMmjWr3fyK1NRU2NnZ3XULcp1OB6VSCaVSCb1ej/r6eiiVSqhUqh7/GvQECwsLzJgxAwaDAX//+9/N/mdPR5WVleHo0aOYNGkSpk2bJnYcs8I5Jv3E5cuX8a9//QtyuRyLFi1qt+eGOdDpdHj22WdRUFCAJUuW8BLh3ezy5cvYvn07ZDIZpk+f3uPLlk3Fzp07kZeXh4aGBlhZWcHT0xPjx483bn730w3WdDodBg4ciAceeKDN7r9bt26FUqmETqczLh3+z/JhMBjwt7/9DbGxsZg6dWq7HDU1NdiwYUO724OCgrBs2bJuftW9p6ioCIcOHcLQoUPx3HPPiR2nVzQ0NOC7775DWFgYXnzxxX698WVnsJj0IxUVFfjHP/6BnJwcTJo0CePHjzerEYd33nkHhw8fxn333ddtOyY2Njbiz3/+M/7rv/7LpIqOTqfDm2++iSeffBKBgYE9/nxXr17FyZMn0dzcDJ1Oh2HDhvXYJm/U/6SmpiI5ORkLFy7E7NmzxY7To7RaLbZv3w47Ozv84Q9/aLMRI/06nPzaj3h4eOCll17C3r178e9//xu3bt3CwoULzeIbZ8+ePTh8+DBiY2O7dRvnQ4cOISYmxlhKtm/fbryWjKenJ15++eVffIzKykrs2rULeXl50Ol0iIiIwMKFC40T3bRaLb766itcu3YN9vb2WLx4cZudMY8ePYrq6uo2qxdkMhkmT56MH374AWvWrOm21/uf7lyILysrCwEBAXjqqaewc+dOXLp0CU5OTh26MjPRvQwbNgwVFRXYtWsXoqOjERISInakHiEIAg4ePAiDwYC1a9eaxc9WU8Q5Jv2MTCbDvHnz8OKLL6K5uRmbNm1CRkaG2LF+VlFRET766CP4+vp2694PGo0GSUlJ7UYGRo4c+atXEbS2tuKDDz6ARCLB6tWr8dxzz0Gv12PLli3G3WLPnTuHoqIi/O53v8OYMWPw6aefGiciV1VV4dy5c3jggQfaPfbw4cO75YJ791JQUIBt27YhOzsbkyZNwnPPPQc7Ozs8+uijCAkJwblz57iDJ3WbSZMmQaFQYPPmzdDpdGLH6RHnzp1DeXk5nnnmmTZzkKhjWEz6qUGDBuGNN95AbGwstm/fjl27dpnk5DSDwYD169dDIpFg5syZ3XrqKTMzEzKZrM1y44ULFyIxMfFXn9bJy8uDSqXCo48+Cl9fX/j6+uI3v/kNCgsLkZ2dDeDHi7MNHjwY3t7eGD9+PBobG42bc3377beYO3fuXa8wbGNjg5CQEKSkpHTDq/0/er0ex44dw86dOyGTybBu3TrMmTPHOFFTKpXimWeegYuLC44cOWK8uB1RVygUCiQmJqKiogJffPGF2HG6XXp6Oq5du4ZHHnkEQ4cOFTuOWWMx6cdsbW3x9NNPY9myZcjKysLmzZtN7jfk7du3Izs7G+PGjYOtrW23PnZubm6Xr4yr0+kgkUjabEkuk8kgkUiQm5sL4Md9MXJzc6HRaHDjxg04ODjAzs4Oly9fhlwu/9lJpoGBgcjJyelSxp8qKyvD559/jvT0dMTHx+OVV16567boVlZWePbZZyGXy7F379422+kTdZa/vz8GDhyIkydP4saNG2LH6TbXr19HUlIS5s2bxxU43YDFpJ+TSCQYO3YsXn/9dbi6uuKf//wnTpw48auun9LT7ly11d/fH9HR0d3++NXV1V0+BxwUFASFQoEffvgBGo0Gra2t2LVrFwwGg/HNfNSoUfD19cVf/vIXHDp0CE8++SSampqwb98+LFy4EHv37sXrr7+OTZs2tRudcHR0RE1NTZcyAj/Oczl69Ci++eYbtLS0YMWKFXjkkUegUCjueR83NzesWbMGEokEP/zwQ58uJ01NTVi/fn23fK27k1qtxvr16/vUta/Gjh0LGxsbbNmyxSRHaTsqJycHJ0+exPTp07Fw4UKzWlBgqjj5lQDAONFzz549OHDgAFJSUjB16lTExMSI8o125xSOIAjGbb+7m0aj6XIxsbe3x5NPPolvv/0Wp06dgkQiQVxcHPz9/Y1fNwsLCyxevLjN/T7//HMkJiaiqKgIV69excsvv4yjR49i+/btWL58ufE4uVwOjUbTpYyZmZnGzdPi4uKwaNGiX703ia+vL9auXYuNGzdi7969mDNnTp/cbO3kyZMIDw+Hs7MzUlNTsXPnzrse99JLL93z9Z88eRJZWVkoKyuDhYVFu+skNTU1YceOHcjPz4erqyvmzZvXZgO2vXv3wtnZGWPHjjXeZmtri6FDh+LYsWOYP39+N7xS8clkMkyYMAH79u3Dv/71Lzz99NNiR+q0goICHD58GImJiXjsscdYSroJiwkZyWQyzJ8/H2PGjMH333+PXbt2ISkpCTNnzuzyKY+O2rVrFzIzMzFp0qQeeyO0s7NDU1NTlx8nIiICr7/+OhobGyGVSmFjY4OXX375nrt7Zmdno6ysDI888gh27dqFqKgoWFpaYtiwYTh16lSbY5uamjr9+lUqFY4dO4aioiJ4eXlh2bJlnbqara+vL1avXo333nsPP/zwQ58rJxqNBikpKXj88ccB/HiF6f/cpXPnzp3QarU/+7r1ej2io6MREBBw13lBp06dQmtrK5555hlcunQJu3fvxjPPPAPgxwneRUVFmDVrVrv7DRs2DB9++CFmzJjRK1ee7g3e3t6IiIhAUlISRowYYZZb1iuVShw4cACjRo3C8uXLebHCbsSvJLXj6emJVatW4aWXXoK1tTW2bt2Kr7/+GtXV1b3y/OXl5fj000/h5+eHmJiYHnsePz8/lJWVddvj2dnZwcbGBllZWWhsbGx38Tbgx1Mq3333nXGn1TtbnwM/vrH957ZCpaWlHd4Mr6WlBceOHcMXX3yBiooKzJ07F7///e87VUruCAgIwLPPPgudToc9e/ZArVZ3+rFMTXZ2NmQymXEVhVwuh729vfGPVCpFXl7eL24jP3nyZIwZM+aeV1+urKxETEwM3NzcEB8fj8rKSgA//r3fKXx3e3Pz9PSEvb09rl+/3sVXalpGjRoFBwcHbN261TgZ3FyUl5djz549iImJwdNPP91mjhl1HYsJ3dOgQYPwhz/8AU899RSqqqrw/vvv48CBA2hubu7R53377beh0+kwffr0Hh0ajYiIgFKpbDNqUllZieLiYtTX10Or1aK4uBjFxcXG5Y21tbX405/+hNu3bxvvk5SUhPz8fFRWVuLSpUvYunUrJk6ceNc3qAMHDiAyMtL4JhgSEoL09HSUlJTg1KlT7fZ3yM3N/dV7iWi1Wpw9exYff/wx0tPTER0djT/+8Y+YOHFit/w2FxQUhFWrVkGr1WLPnj3dMtpkCgoKCtpd0+an0tLSIJfLuzzPycvLC3l5edDr9cjJyYGXlxeAH7ezDw4Ohq+v7z3v6+fnh4KCgi49v6mRSqWYPHkyGhsb8fHHH4sd51crKSnBrl27EBkZiTVr1sDS0lLsSH0Oax79LIlEglGjRmHYsGE4cuQI9u3bh/T0dEyYMAEjRoyAhYVFtz7fnj17cOXKFSQmJvb4lTh9fX3h7++P1NRU43n9L7/8ss0qmL/+9a8AgDfeeAOurq7Q6/UoLy9vM++joqLC+Ebt4uKC6dOnY9KkSe2er7S0FGlpaXjppZeMtw0dOhS3bt3C3//+d3h6ehpPJwA/LkVubm7+xaWHer0eKSkpSE1NhVqtxqBBgzB//nzjG193CgkJwcqVK7F582bs2bMHs2fPNvvTC7W1tW22l/9PKSkpiImJ6fK24uPHj8eePXvwv//7v3B2dsa8efNQVVWFtLQ0PPXUU/jhhx+Qk5MDX19fzJ07t808IHt7+z55ITxXV1cMHjwYqampuH79OiIjI8WO9LMKCgpw4MABDB06FGvWrOnz15ESC7ekpw6pra3F7t27cebMGTg4OGD8+PEYPHhwt1wLoqqqCk888QQcHR2xaNGiXplIlpGRgd27d+OVV14xuXPEn3zyCXx9fe85+Ver1eLq1atITU1FXV0dgoKCMH/+/C6dsvm1srOz8eGHH8La2trsy8mnn34KV1fXu25yV1hYiH/84x9YuXLlz45o/FRqair279/fbvLr3WzduhWjR49GbW0tbt68icceewy7d++GjY0N7rvvPuNxR44cQW5urllPFL0XvV6Pb7/9Fvb29vjrX/9qct+Hd+Tm5uLQoUMYNWoUVq5c+bMr2qhrTPNfAJksJycnPP7443j99dcRHByMvXv34m9/+xsOHTrU5SWNf/3rX6HRaDBjxoxem90eHR2NMWPGmNxyTJ1OBx8fH0ycOLHd55qamnDq1Cl8/PHHOHHiBOzs7LBq1So8//zzvVJKACAsLAxPP/00mpub8cMPP5jc168jbGxs7nl6Mjk5Gd7e3r+6lHRESkoKrK2tERERgfz8fERGRsLCwgLR0dHIz89vc2xzc3O37+NjKiwsLJCQkAClUomDBw+KHeeusrKycOjQIYwbNw6rVq1iKelhPJVDneLv7481a9a0ucz7+fPnERYWhlGjRiE4OLhD5eLChQtIT0/H6NGje/36End78xebTCbDjBkz2tymUqlw+fJlZGdnQ6vVYuDAgZg5c6Zo1x0ZNGgQVq1ahS1btmD37t2YNm0avL29RcnSFT4+PkhPT293e2trKzIyMnpkwyy1Wo0TJ05gxYoVAH5cHv/TSdB3LmdwR3l5eZsdivua0NBQZGRkYM+ePRg/frxJrfrKyMjA6dOnMWXKFCxdurTbT19TexwxoS7x9PTEkiVLsGHDBjz++ONobm7Gtm3bsGnTJly6dOlXbaBkMBjw4YcfwtHR8RdXPvQ3er0emZmZ+O677/DZZ5/h5s2bGDx4MP7whz/g2WefFf1iaAMGDMCLL74IOzs77N+/H1lZWaLm6YwBAwagoqKi3ajJtWvXYDAY7rozb3FxMTZu3Nhm07na2loolUrU1tbCYDBAqVRCqVTe9Xtg3759GDt2rHEeVWBgINLT01FRUYHk5OQ2V5TWaDQoLS3FgAEDuuslm6Tx48ejubkZX375pdhRAPx4Qb6zZ8/izJkzuP/++/HEE0+wlPQSjphQt7CyssKECROQmJiImzdv4vjx4zh48CCOHDmC2NhYjBw5Ei4uLne9765du1BcXIz777+f3/j/X0VFBdLT05GTk4OmpiY4OTlhwoQJmDp1qsnN53B3d8fvf/97fPDBBzh16hTq6uowYsQIsWP9al5eXvDx8cG1a9fa5E5JSUFkZORdr2Ok0WhQVVVlHOUAgGPHjiEtLc348QcffAAAeOKJJ9oUyFu3bqG6uhoPPvig8baEhASUlJRgy5Yt8PX1bTOKd+PGDTg6OvbaaTqxODs7IywsDElJSZgxY0abctbbdDodDh48CKVSiccffxzTpk3j5mm9iJNfqcdUVVXh1KlTOHXqFOrr6xEQEIDIyEhERkYaT9c0NTXhkUcegZ2dXbvdUfuburo63Lx5E1lZWaisrISFhQXCw8ORmJiIQYMGiR3vF+l0Omzbtg1paWkIDg7G5MmTTXYi43/KysrCwYMHsXr1apPL/NFHH2HUqFE/e02lvkKj0eCbb76Bn58fXnvtNVEyNDU1Yc+ePdBqtVi5cqVZbv5m7lhMqMdpNBpcvnwZly9fRmZmJjQaDXx8fBAZGYlLly7h4MGDePjhh+Hh4SF21F5XWVmJmzdvGq9SLAgCvLy8kJCQgNGjR5vlcsS9e/fi8OHDcHNzw6xZs8xmouD58+cRGRkJJycnsaMYqdVq43L2/vIbe2ZmJs6fP48VK1a02Z6/N6hUKuzZsweOjo5Yt25dnx+lMlUsJtSrmpqajEtcU1JScPToUQBATEwMQkNDERQU1C1Lj02VRqNBQUEBbt++jcLCQtTW1kIikcDX1xcxMTFISEgwqTfGzrp48SK+/vprWFtbY+bMmb0+oZnMlyAI2LFjBwwGAzZs2NBrxTY/Px+HDx9GaGgo1q5dC1dX1155XmqPxYRE89VXX2Hz5s2QyWRQKpXQaDSQy+VwcXGBl5cX/P39ERAQYHJzKjpCq9UaS0hpaSlUKhV0Oh3kcjkCAwMxZMgQDB8+3Kxf473k5ORgy5YtMBgMmDx5coe31qf+S6lUYu/evViwYAHmzp3bo89lMBhw/vx5XLt2DaNHj8by5cvNcqSyL2ExIVHU1NTg+eefh7+/P4YPHw6DwYBbt24hMzMTeXl5KCsrg0ajgVQqhZOTEzw8PODu7g4PDw94enqa5Bu5VqtFWVkZlEolysvLoVKpUFtbaywi3t7eGDBgAKKjoxESEmJycxl6QmVlJTZt2oTq6mpER0dj5MiR/eaUBHXNDz/8gObmZrz77rs9di0atVqNAwcOoK6uDkuWLOnVPZTo3lhMSBTbtm3D/v37sWjRorsO1RoMBhQXFyMzMxO5ublQKpXGC31JJBJYW1vD2dkZzs7OcHJygoODAxwdHeHk5ARra+se++HS2tqK6upq1NbWoqamBvX19aivr0ddXR0aGhogCAIEQYC9vT08PT2NE34HDBjQL4rI3Wg0Gnz11VdITk6Gq6srpk6d2uOXGyDzd2fUZPHixbj//vu7/fGLi4tx8OBBuLi4YOXKlWYxwby/YDGhXldeXo4XXngBgwYN6tBKA41GYzwtUlJSgrKyMlRXVxv3n5BIJJBIJJDJZLCxsYG1tTUUCgUUCgXkcrnxv5aWlrCwsDCWCODHInTnY41Gg9bWVrS0tKC1tRUajabNbXeOk0gksLGxgb29Pdzc3ODn54eAgACEhISY5IiO2JKTk/HNN99Ar9dj9OjRfCOgX/TDDz+gpaUFGzdu7LZRE0EQcPnyZSQnJyMuLg4rVqzgHCgTw2JCve6zzz7D/v37sXjx4m75YaPT6VBVVYWKigpUVVUZT6HU19ejtbUVWq22zZ87Vwq+Uy4AtPnvnRJjaWkJhUIBa2trWFtbw87ODq6urvD09ISXlxc8PDz67ShIZ9XU1OCf//wnCgsLERQUhAkTJpjNqh3qfSUlJdi3bx+WLFmCWbNmdfnxGhoacPjwYahUKixYsABz5szh97AJYjGhXlVXV2dchifW/gAGgwEGgwFSqZQ/lERgMBiwb98+HDlyBNbW1pg0aZJZbmVPvWPXrl3Q6XT43//9307/IiMIAjIzM3H27Fl4eXnhySefRFRUVDcnpe7Cn8rUq44dO4bGxkZRfyhIpVLIZDKWEpFIpVI88MADWLduHeRyOfbt24dLly6BvyPR3QwfPhw1NTU4cuRIp+6vVquxZ88enDt3DlOmTMGf//xnlhITxxET6jXNzc1Yt24dXFxcMHr0aLHjkAloaWnBF198gfT0dLi5uWHChAn3vHQB9V93Rk02btzYoV8obt68idOnT8PV1RVPPPFEv9g9ty/gr4zUa06fPg2VSoWYmBixo5CJsLKywrJly/DII4+gqakJO3bswOnTp6HVasWORiYkPj4eNTU1xg0Zf0lDQwP27t2LkydPYsyYMfjLX/7CUmJGOGJCvUKn0+GFF16AVCptc4Eyojuamprw/fffIzk5GQqFAsOHD0d4eDj3lSAAwI4dOyCRSLBhw4Z7jprodDrjrtKenp549NFHERcXx39DZobFhHrF2bNnsXHjRsyePRvOzs5ixyETVlhYiC+//BIlJSVwc3NDYmIitwcn5OTk4Pjx41i7di3i4+Pbff727ds4deoU9Ho9Zs2ahQceeIA7uJopFhPqcQaDAa+++irq6+sxY8YMseOQGbizTfiePXvQ0tKCAQMGYPTo0Vxa3I8JgoAvv/wSAQEBePXVV423NzQ04NSpUygqKkJsbCweffRR+Pj4iJiUuqpn9vkl+onr168jNzcXU6dOFTsKmQmpVIqxY8ciPj4e33//PS5duoSCggIMHz4cERERHJrvhyQSCcLCwnD16lUolUq4uLggOTkZV69ehaenJ9atW4cRI0bw30YfwBET6nGbN2/GxYsXsWDBAv7QoE4pKirCV199haKiIri6uiIuLo6XpO+HWlpa8OWXXyIiIgIuLi5QKBSYOXMmZs6cCWtra7HjUTdhMaEeVV9fj9WrVyMsLIyrcajLzp49a7zomouLC2JjYxESEsLC2w/o9XpcvXoVFy9ehEajwVtvvYX58+dzzlofxFM51KMuXLgAtVqNsLAwsaNQHzB27FiMHj0aZ8+exbFjx3Ds2DEkJydj2LBhGDBgAAtKH2QwGHDt2jVcvXoVzc3NCAoKgr29PeLi4lhK+iiOmFCPEQQBr7zyCtRqNeeXULczGAy4ePEiDh06hKqqKjg4OGDIkCFcYtxH6HQ6ZGZm4tq1a2hqakJgYCDmzJmDsLAw7Ny5E0OHDsXatWvFjkk9gCMm1GNyc3ORn5+PxMREsaNQHySVSjFq1CgkJCQgNTUVBw4cwJkzZ5CWloYhQ4YgIiKClx0wQ3V1dUhPT0d+fj40Gg38/PywdOlSREREGI8JDw9HcnIyqquruVNwH8RiQj3mzJkzsLCwgK+vr9hRqA+TSqWIj49HfHw80tPTceDAAZw7dw7p6ekICwtDVFQUbGxsxI5JP0MQBNy+fRvXrl1DeXk5LCwsEBkZialTpyI4OLjd8QMHDkRycjLOnz+P+++/X4TE1JN4Kod6RHNzM5599ln4+/sjLi5O7DjUz2RmZuLAgQMoKCiARCKBl5cXIiIiOFHWxGg0Gly7dg1ZWVlobGyEg4MDEhISMHnyZNjZ2f3sfY8fPw4rKyu89dZb/DvtYzhiQj3i8uXLqK2txZQpU8SOQv1QVFQUoqKiUFVVhRMnTiA1NRXHjh3DuXPnEBwcjJiYGDg6Ooods99SqVRIS0tDYWEhdDodgoKC8OCDD2LYsGG/+vRbaGgozp07h5KSEvj5+fVwYupNLCbUIy5evAh3d/df/K2HqCe5ublh4cKFWLBgATIyMnD69GlkZ2fjxo0bcHNzw6BBgzBo0CDIZPxR2NPq6uqQlZWFwsJCVFdXQy6XY+jQoZg6dWqnTvf6+flBr9cjOTmZxaSP4akc6nYNDQ145plnEB0djcjISLHjELXR2NiI06dP49KlS6iqqoJcLoe/vz9CQ0MREBAACwsLsSP2GdXV1cYyUldXB4lEAl9fX8TGxiIxMbHL17I5fvw4LC0tsX79ep7O6UP4awJ1uytXrqCpqYk7c5JJsrOzM+4WmpeXh5MnTyIzMxN5eXmQyWRwd3dHQEAAQkNDOeLXCZWVlcjOzkZhYSEaGhoglUrh7++PCRMmICEhAQ4ODt32XAMGDMDZs2dRXFwMf3//bntcEheLCXW71NRUuLi4cCUEmbyQkBCEhITAYDAgKysLqampyM7OxsWLF3Hx4kU4ODjAx8cHISEh8PX15W/ld6HT6aBUKpGfn4+ioiKo1WpYWFggMDAQ06ZNQ0JCQo/9LPD19YXBYEBycjKLSR/CYkLdqrm5GWlpaQgNDRU7CtGvJpVKERERYdwrQ6VSITk5GZmZmcjNzcXNmzehUCjg7u6OoKAgBAYG9tvRlJaWFhQVFaG0tBSVlZWora2FwWCATCZDSEgIhg0bhvj4+C6fpvk17mxHkJSUhLlz57I49hGcY0Ld6vLly3j77bcxf/582Nvbix2HqMt0Oh2uXbuGK1euICcnB7W1tQAAKysrODs7w8PDA15eXvDx8YFcLhc3bA+oq6tDYWEhysrKUFVVhYaGBgCApaUlvLy8EBwcjPDwcISFhUGhUPR6vqKiIpw+fRpvv/02AgMDe/35qftxxIS6VWpqKuzt7VlKqM+QyWSIjY1FbGwsAKCsrAw3btxAXl4eSkpKjKVFIpHA1tYWjo6OcHFxgbu7O7y8vMxiZEUQBDQ1NaG6uhrV1dWora1FXV0damtr0dLSAgCwt7eHr68vQkJCEBkZiYCAAJPYWdfX1xeCICAlJYXFpI9gMaFuo9VqkZyczB8O1Kd5eXnBy8sLEydOBPDjJmH5+fnIzs5GSUkJysrKcP36dej1egCAQqGAlZUVrK2tYWNjAzs7O9jZ2cHe3h6Ojo6wt7fvteXKd8pHTU0NamtrUV9fj8bGRqjVauh0OgA/lhRra2s4OjoiIiICAwYMQHR0NFxdXXslY0dJpVJ4e3vjypUrmD9/vthxqBuwmFC3uX79OmprazFu3DixoxD1GoVCYdwP5Q6DwYDi4mLjqEpdXR3q6upQXV2NoqIiYwn46WPcKS+WlpaQSqWQSqWwsLAw/vnPj+/cptVq0draCo1GA41GY/xYp9NBq9VCp9MZ/xgMBuNzWlpawsHBAV5eXnB3d4enpyd8fHzg7+9vdhPX/fz8kJ6ejvr6+m5d9UPiYDGhbnP9+nVYWlryUuTU70mlUgQEBCAgIOCun29sbERFRQUqKyuhUqnajGA0NTVBr9dDr9fDYDC0+++dciEIgnGyp4WFBeRyORQKBeRyOaysrGBrawsrKytj4bG2toa9vT18fHzg6+vbp97A/f39kZSUhKysLAwfPlzsONRFLCbUbTIzM+Hh4SF2DCKTd+d0TkhISKfur9PpoNFooNPpYGVlJcqkU1Ny5xTZjRs3WEz6APFnLlGf0NDQgNu3b/NKwkS9QCaTwcbGBg4ODv2+lNzh5eWF9PR0cKGp+WMxoW6RnZ2NlpYW+Pj4iB2FiPohf39/lJWVoaKiQuwo1EUsJtQtsrOzYWVlZRZLI4mo7/Hx8YFGo8GNGzfEjkJdxGJC3SIjI4PzS4hINHK5HE5OTrh+/brYUaiLWEyoy+rr61FQUMBLjxORqHx9fXHlypU2y6LJ/LCYUJfdmV/i7e0tdhQi6se8vb1RV1eHsrIysaNQF7CYUJdlZ2fD2tqa80uISFTu7u7QaDQoKCgQOwp1AYsJdVl2djbc3NzEjkFE/ZxCoYCtrS2LiZljMaEu0ev1KCwsZDEhIpPg5OSEvLw8sWNQF7CYUJeUlZWhqamJxYSITIKHhwdyc3M5AdaMsZhQlxQXF0Or1ZrslUeJqH/x8PCAWq2GUqkUOwp1EosJdUlRUZHxiqhERGJzc3ODVqvlPBMzxmJCXVJYWNinrlJKROaNE2DNH4sJdZogCMjPz+f8EiIyKZwAa95YTKjT6urqoFKpOL+EiEyKm5sbCgoKeKVhM8ViQp12Z+IrR0yIyJQ4ODhArVajsbFR7CjUCSwm1GmlpaUAAHt7e5GTEBH9H0dHR+h0OlRWVoodhTqBxYQ6TaVSwcbGBhKJROwoRERGDg4O0Gq1LCZmisWEOk2lUsHa2lrsGEREbSgUCigUChYTM8ViQp1WXl7OC/cRkUmysbFhMTFTLCbUaRUVFZxfQkQmyc7ODmVlZWLHoE5gMaFOaWpqglqtZjEhIpPk6OhonKBP5oXFhDqluroaOp2OxYSITJKDgwNqamrQ2toqdhTqIBYT6hSVSsViQkQmy8HBATqdDtXV1WJHoQ5iMaFOqa6uhiAIsLGxETsKEVE71tbWMBgM3GTNDLGYUKdUV1fD2tqae5gQkUmytLSEwWCAWq0WOwp1EIsJdYparYZCoRA7BhHRXVlZWbGYmCkWE+qU5uZmyGQysWMQEd2VVCqFXC5nMTFDLCbUKU1NTZDL5WLHICK6J7lczjkmZojFhDqlsbGRp3KIyKQpFAqOmJghFhPqFM4xISJTx1M55onFhDpFrVbD0tJS7BhERPekUCjQ0NAgdgzqIBYT6pTm5maOmBCRSbOyskJ9fb3YMaiDWEyow/R6PVpbW1lMiMikyWQyaLVasWNQB7GYUIe1tLTAYDCwmBCRydPr9WJHoA5iMaEO02q1EASB+5gQkUmTSvkWZ474t0YdJggCAHA7eiIyeRwxMT8sJtRhd4oJEZEpk0ql/HllhlhMqMP4jU5E5kAikXDExAyxmFCn8VQOEZkyiUTCX6TMEIsJddidQsJveCIyZRKJBAaDQewY1EEsJtRhFhYWAFhMiMi0sZiYJxYT6jCpVMpveCIyeYIgcMmwGeLfGHXYnRETFhMiMmUajQY2NjZix6AOYjGhDrOwsOCICRGZPI1GA2tra7FjUAexmFCHKRQKyGQytLa2ih2FiOieNBoNbG1txY5BHcRiQh0mkUhgZ2fHYkJEJk2r1XLExAyxmFCn2NnZoaWlRewYRET3pNPpOMfEDLGYUKc4ODiwmBCRSdPpdLCyshI7BnUQiwl1ip2dHTQajdgxiIjuicXEPLGYUKewmBCRqdPr9SwmZojFhDrFxsYGWq1W7BhERHclCAKXC5spFhPqFFtbWxYTIjJZGo0GgiDA0dFR7CjUQSwm1Ck2NjbGb3wiIlOjVqthYWEBJycnsaNQB7GYUKc4OTlBEATuZUJEJkmtVkMmk7GYmCEWE+oUNzc3yOVy1NfXix2FiKidxsZGjpiYKRYT6hR3d3fIZDLU1dWJHYWIqJ3GxkY4OTlBJpOJHYU6iMWEOsXGxgb29vYcMSEik1RfXw8PDw+xY1AnsJhQp3l5ebGYEJFJUqvV8PLyEjsGdQKLCXWal5cXGhoaxI5BRNROU1MTXF1dxY5BncBiQp3m7u6O5uZmsWMQEbVhMBjQ0tICNzc3saNQJ7CYUKe5ubmhubkZBoNB7ChEREa1tbWwsLCAp6en2FGoE1hMqNPc3d0hlUrR2NgodhQiIiOVSgWFQgE/Pz+xo1AnsJhQp3l4eEAul6O6ulrsKERERiqVCm5ubrC1tRU7CnUCiwl1mouLCxwdHVFVVSV2FCIiI5VKhZCQELFjUCexmFCnSSQSDBgwAJWVlWJHISIyqq+vh7+/v9gxqJNYTKhLgoODufsrEZmMlpYWtLa2cn6JGWMxoS4JCAhAS0sLlw0TkUngxFfzx2JCXRIQEACFQsHTOURkEqqqqmBtbc2lwmaMxYS6xN3dHQ4ODiwmRGQSVCoVAgICIJXy7c1c8W+OuoQTYInIlHBFjvljMaEuCwoK4gRYIhJdc3Mz1Go1wsLCxI5CXcBiQl0WFBSE5uZmNDU1iR2FiPqx0tJSWFpaspiYORYT6rKwsDBYWVmhpKRE7ChE1I8plUr4+PjAxcVF7CjUBSwm1GWOjo4ICgpCcXGx2FGIqB8rKytDdHS02DGoi1hMqFvExMSgvLxc7BhE1E+1traisbGRp3H6ABYT6hbh4eHQaDSor68XOwoR9UOcX9J3sJhQtwgLC4O1tTWKiorEjkJE/VBJSQm8vLzg6uoqdhTqIhYT6hbW1tYIDw/nBFgiEkV5eTmio6MhkUjEjkJdxGJC3SYqKgoVFRUQBEHsKETUjzQ1NaGxsRGDBg0SOwp1AxYT6jbh4eEQBAEqlUrsKETUj9y+fRvW1taIiYkROwp1AxYT6jahoaFwcHBAQUGB2FGIqB/Jz8/H4MGDYW9vL3YU6gYsJtRtZDIZ4uPjWUyIqNdoNBpUVVVh2LBhYkehbsJiQt0qPj4eDQ0NXDZMRL2isLAQCoUCQ4cOFTsKdRMWE+pWgwcPhqOjI3JycsSOQkT9QF5eHgYOHAg3Nzexo1A3YTGhbmVpaYn4+Hjcvn1b7ChE1Mfp9XqUlZUhPj5e7CjUjVhMqNvxdA4R9YaSkhLIZDLExsaKHYW6EYsJdbuYmBg4OjoiNzdX7ChE1Ifl5eXBz88Pvr6+YkehbsRiQt3uzumc/Px8saMQUR+l1+tRXFyMhIQE7vbax7CYUI/g6Rwi6km3b9+GhYUFRo8eLXYU6mYsJtQj7qzOuXXrlthRiKgPunnzJqKiouDj4yN2FOpmLCbUI6ysrDB27FhkZ2fz2jlE1K0aGxtRVVWF8ePHix2FegCLCfWYxMREGAwGFBUViR2FiPqQmzdvwsnJCcOHDxc7CvUAFhPqMcHBwRg0aBCuX78udhQi6iMEQUBOTg7GjBkDKysrseNQD2AxoR4jkUgwceJElJeXo7GxUew4RNQHlJaWQq/XY+zYsWJHoR7CYkI9KiEhAU5OTrhx44bYUYioD7h58yaCgoIwYMAAsaNQD2ExoR5lbW2NcePG4datWzAYDGLHISIz1traiuLiYiQmJnLvkj6MxYR6XGJiIoAfrwJKRNRZmZmZsLe3594lfRyLCfW4wMBAhIeHcxIsEXWaXq/HjRs3MGHCBDg6Ooodh3oQiwn1OIlEgilTpqCqqgrV1dVixyEiM5SVlQULCwtMnz5d7CjUw2RiB6D+ISEhAX5+fkhLS8PkyZPFjkP3kJGRgV27diE3NxfV1dV45ZVXMHLkyDbHFBUVYdu2bcjIyIBer4e/vz9efvlluLu7AwA++OADXLlyBdXV1bCyskJ4eDgef/xx+Pn5tXmcY8eOYffu3SgtLYWNjQ3GjBmDp59+ul2m0tJSPPfcc5BKpfj666+NtxcWFuLLL79Ebm4uKioq8OSTT2LOnDk98FUhsQmCgIyMDIwePRpeXl5ix6EexmJCvUImk+H+++/Hhx9+iPr6ejg4OIgdie6itbUVwcHBmDJlCtavX9/u80qlEi+99BKmTJmChx56CDY2NigsLIRcLjceExoaisTERLi7u6OxsRFff/01/vjHP+Kf//wnLCwsAAC7d+/G7t27sXTpUoSFhaGlpQUVFRXtnk+n0+Fvf/sbIiMjcfPmzXZZvby8MGbMGGzdurWbvxJkSm7fvg2tVosZM2aIHYV6AYsJ9ZqxY8di9+7dSEtLM06IJdMSFxeHuLi4e37+iy++QFxcHJYuXWq8zdvbu80xP33z8PT0xCOPPIK1a9eioqIC3t7eaGxsxBdffIE//OEPGDJkiPHY4ODguz6fn58fhgwZ0q6YDBw4EAMHDgQAfPbZZx17oWRWrl69ipiYGISGhoodhXoB55hQr7G0tMR9992H27dvQ61Wix2HOshgMCA5ORk+Pj547bXX8Jvf/AYvvPACLly4cM/7tLS04NixY/D09ISbmxsAID09HYIgQKVS4ZlnnsHSpUvx9ttvo7Kyss19r1y5gnPnzt319A71H2VlZaivr8fMmTPFjkK9hMWEetWECRPg6uqKK1euiB2FOqiurg7Nzc3YsWMHhg0bhjfeeAMjR47E+vXrkZGR0ebY/fv3Y9GiRVi0aBFSUlLw5ptvGk/3lJWVQRAEbN++HcuWLcPvf/97NDY24o9//CO0Wi0AoL6+Hu+++y7Wrl0LGxubXn+tZDrS09MxYMCANqNr1LexmFCvsrGxwX333YecnBy0tLSIHYc64M4GeQkJCZgzZw5CQkLw4IMPYvjw4Thw4ECbYxMTE7Fx40a89dZb8PX1xTvvvAONRmN8HJ1OhxUrVmDYsGEIDw/HCy+8AKVSiWvXrgEANm3ahMTERERHR/fuiySTolKpUF5ejvvuu48bqvUjLCbU6yZPngwHBwfjmxCZBwcHB1hYWMDf37/N7X5+fu1Ow9ja2sLHxwfR0dH4/e9/j+LiYiQlJQEAXFxcAKDN4zg6OsLe3t74ONeuXcOuXbswd+5czJ07F++//z7UajXmzp2LI0eO9OTLJBNy8eJFhISEYNSoUWJHoV7Eya/U6+zt7TFt2jTs2LEDMTExsLS0FDsS/QpyuRwDBw5ESUlJm9tLS0vh4eHxs/cVBAE6nQ4AEBERAQAoKSkxzjtpaGhAQ0OD8XHeeeedNpcwuHjxInbs2IF33nkHrq6u3faayHSVlpZCpVLhiSeegEzGt6r+hH/bJIoZM2bgyJEjSElJ4fbSJqS5uRlKpdL4cXl5OfLy8mBvbw93d3fMmzcP//M//4OoqCgMHjwYqampuHTpEt566y0AP84fOXPmDGJjY+Ho6Iiqqirs2LEDlpaWxtU+vr6+SEhIwD//+U+sWrUKNjY2+Oyzz+Dr64vBgwcDQLtRmZycHEilUgQGBhpv02q1KCoqAvDjsuLq6mrk5eXBysoKPj4+Pfp1op4lCAIuXryIqKgoxMfHix2HeplEEARB7BDUP+3duxfbtm3D/PnzYW9vL3Ycwo+nUF599dV2t0+aNAnr1q0DABw5cgTff/89VCoVfH198dBDDxk3YVOpVNi0aRNycnKgVqvh5OSEqKgoLF68uM0Ga01NTfj444+RlJQEqVSKqKgoLF++3LhJ2386duwYPv744zYbrJWXl2P58uXtjo2OjjYWJTJPeXl5SEpKwmuvvWYcYaP+g8WERNPS0oL/+q//goWFBXeDJSIAP06O/v777xEbG4vnn39e7DgkAk5+JdFYWVlhwYIFKC4ubjd5koj6p5s3b0Kv12PBggViRyGRsJiQqMaNG4ewsDAkJSWBg3dE/ZtOp0N6ejomTJjQZj4R9S8sJiQqCwsLPPzww2hoaEB+fr7YcYhIRFeuXIFCocDcuXPFjkIiYjEh0UVHR2PkyJG4dOkS9Hq92HGISAT19fXIyMjA/fff/4vLz6lvYzEhk7B48WJYWFggPT1d7ChE1MsEQcCZM2cQGBiI2bNnix2HRMZiQibB29sbDzzwADIzM1FbWyt2nH6rvr4ev/nNb1BeXi52lA5LSUnB2rVr22zMRuYhNzcXtbW1eOyxx7jhInGDNTIds2fPxuXLl3H69Gk88MADvDaGCLZv346EhAR4enqivr4eGzZsQEFBAerr6+Hk5IQRI0bgscceM15Yb+PGjTh+/Hi7x/H398cHH3xwz+dJTU3FV199haKiIsjlckRFReGJJ56Ap6cngB/fqN577z0olUoMHjwY69atM+51o9fr8cILL2DlypUICwszPmZcXBy+/PJLnDp1ChMnTuzOLwv1oNbWVly8eBHjxo3jhfoIAEdMyIRYWlpi6dKlaGxsxI0bN8SO0++0trbiyJEjmDJlCgBAKpUiISEBr776Kj766COsXbsWV65cwebNm433Wb58ObZt22b888knn8De3h5jxoy55/OUlZXhL3/5C2JiYrBx40a88cYbqK+vx/r1643HbNq0CTExMfj73/8OtVqN7du3Gz+3e/duREREtCkld0yePBl79+7tji8H9ZKLFy/CwcEBDz/8sNhRyESwmJBJiYiIwPTp05GSkoLGxkax4/QrycnJkMvlCA8PBwDY2dlh5syZGDhwIDw8PDBkyBDMnDkT169fN97H1tYWzs7Oxj85OTlobGw0lpu7yc3NhcFgwKOPPgpvb2+EhoZi3rx5yM/PN15Pp6ioCNOnT4evry/Gjx+P4uJiAD+WmiNHjuDRRx+962OPGDECOTk5bbbVJ9NVXl6O/Px8LFq0CM7OzmLHIRPBYkImZ+HChfD29sbZs2fFjtKvXL9+HaGhoff8vEqlQlJSEqKiou55zJEjRzBkyJCfXVURGhoKiUSCo0ePQq/XQ61W48SJExgyZIjxYm3BwcFIT0+HXq/H1atXjXtabN68GY8//rjxVNJ/cnd3h5OTU5vyRKbJYDDgzJkzGDx4MCZNmiR2HDIhLCZkcmxtbfHYY4+hqqoKubm5YsfpNyoqKuDi4tLu9v/5n//Bgw8+iKVLl8LGxgarV6++6/1VKhVSUlIwbdq0n30eLy8vvPnmm/j888+xYMECPPTQQ1CpVHjxxReNx6xevRrnzp3DihUrIJPJsHDhQpw4cQKWlpYYOHAgXnvtNaxYsQJffPFFu8d3cXFBRUVFB1899bYrV65Ar9fjt7/9LaRSvhXR/+G/BjJJw4YNw/jx43HhwgW0traKHadf0Gg0UCgU7W5ftmwZNm7ciFdffRVKpRJbt2696/2PHz8OW1tbJCQk/Ozz1NTUYNOmTZg0aRI2bNiAt956CzKZDG+//bZx99+AgACsX78eW7duxQsvvACdToevvvoKTz31FLZs2YLw8HC89957SEpKwqVLl9o8vkKh4L8ZE6dSqXD16lXMmTMHQUFBYschE8NiQiZJIpHgkUcegaOjI0/p9BIHB4e7zutxdnaGn58fEhISsGrVKhw4cADV1dVtjhEEAUePHsXEiRMhl8t/9nn27dsHGxsbLF26FKGhoYiOjsbzzz+PK1euICsr66732bp1K2bPng03NzdkZGRgzJgxsLKyQnx8PK5du9bm2MbGRjg6Onbw1VNv0ev1OH78OCIiIrjDK90ViwmZLCcnJyxduhRKpRI3b94UO06fFxISgqKiop895s4eIVqtts3tGRkZUCqVmDp16i8+T2tra7uh+zsf3+16SVeuXEFxcTFmzZplzHBnh2CdTtdm3xKNRoOysjKEhIT8Yg4Sx8WLFyGVSvHUU0/9Yoml/onFhEzayJEjMWPGDFy6dAk1NTVix+nTYmNjUVhYaBw1SU5OxtGjR1FQUIDy8nJcvnwZH374ISIiIoz7jdxx5MgRhIWF3fXCa//+97/x3//938aP4+PjcevWLXzzzTcoLS1Fbm4u3n33XXh4eLQrFBqNBlu2bMGqVauM5SUiIgL79u1Dfn4+kpKSEBERYTw+KyurzcoiMi3FxcXIycnBQw89BD8/P7HjkIniBmtk8h5++GHcunULx44dw9y5c40rN6h7BQUFITQ0FGfPnsWMGTOgUChw+PBhbN26FVqtFm5ubhg1alS7y9Gr1WqcP38ey5cvv+vj1tfXo6yszPjxkCFD8Lvf/Q47d+7Ezp07YWlpiUGDBuH1119vt+vn119/jfj4+DaFZfny5diwYQNefvllJCYmYvTo0cbPnT59GomJidw91AQ1NTXh1KlTSEhI+FUja9R/SQRea57MQFFREV577TW4ublh3LhxYsfpsy5fvoxPP/0U77//vtmtlKivr8fKlSuxYcMGeHl5iR2HfkIQBOzfvx9yuRx/+tOf4OTkJHYkMmHm9ZOH+i1/f3889thjuH37NpcQ96Dhw4dj2rRpUKlUYkfpsPLycjz99NMsJSbo6tWrqK+vx4oVK1hK6BdxxITMhiAI+PDDD3Hy5EnMmTMHDg4OYkciol+gVCpx+PBhLFq0CIsWLRI7DpkBjpiQ2ZBIJHj88ccREBCAY8eOGVdmEJFpamxsxPHjxzFixAjMnz9f7DhkJlhMyKzY2NjgmWeegV6vx9mzZ++6vJSIxKfT6XDo0CH4+flh5cqVnLROvxqLCZmdkJAQLF++HMXFxe021yIi8QmCgJMnT8LCwgJr166Fvb292JHIjLCYkFkaO3YsFixYgLS0NBQWFoodh4h+Ij09HRUVFVi5ciX8/f3FjkNmhsWEzNaCBQswYcIEnDx5st0W6UQkjsLCQly9ehWLFy9GfHy82HHIDLGYkNmSSqVYtmwZwsPDcfjwYTQ1NYkdiahfq6mpwcmTJzF+/HjMnj1b7DhkplhMyKxZWVlh3bp1cHFxweHDh7lSh0gkzc3NOHz4MAYOHIjly5eb3QZ9ZDr4L4fMnqurK9atWweDwYBTp05xpQ5RL9NoNDhw4ACcnZ2xbt06WFtbix2JzBiLCfUJoaGhePrpp1FWVoaLFy+KHYeo39Dr9Th48CAUCgVefPFFeHh4iB2JzByLCfUZCQkJWLp0KXJzc5GSkiJ2HKI+z2Aw4OjRo9Dr9fjd737HFTjULbjjDfUp06ZNQ2trKz7//HPI5XLExMSIHYmoTxIEAadPn0Z9fT1+97vfISwsTOxI1EewmFCfc//996OlpQXfffcd5HI5IiIixI5E1OdcuHABSqUSa9aswZAhQ8SOQ30Iiwn1ORKJBA8++CBaW1uxe/duyOVyDBgwQOxYRH1GWloa8vLysGzZMowcOVLsONTHsJhQnySRSPDII4+gtbUVBw4cgEwmQ1BQkNixiMzetWvXkJGRgYcffhhTpkwROw71QSwm1GdJJBIsXboUra2tOH78OGQyGfz8/MSORWS2UlNTkZmZiYULF2LOnDlix6E+SiJw0wfq43Q6HTZt2oSzZ89i/PjxCA4OFjsSkVkRBAGXLl1CTk4OHnnkEdx///2QSCRix6I+iiMm1OfJZDI8++yzsLS0xLFjx9Da2orw8HCxYxGZBUEQcO7cORQWFmLp0qWYPn262JGoj2MxoX5BJpPhqaeego2NDf7973+jtbWVKwmIfsGdJcGlpaVYsWIFJk6cKHYk6gdYTKjfkEqleOyxx2Bvb49vv/0WLS0tGDFiBIekie7CYDDgxIkTUKlUePbZZzF69GixI1E/wTkm1C8dOnQIn376Kfz8/DBu3DiWE6Kf0Ol0OHbsGOrr67FmzRrEx8eLHYn6ERYT6rfOnDmDLVu2wMXFBZMmTYKFhYXYkYhE19TUhEOHDkEikXDzNBIFiwn1aykpKXj//fehUCgwdepUWFlZiR2JSDQqlQqHDh2Ch4cHnnvuOe79Q6JgMaF+LysrC++99x5qa2sxdepUuLq6ih2JqNfdvn0bp0+fRnR0NNasWQNnZ2exI1E/xWJCBKCqqgrvvvsubt68iXHjxnGvE+o3BEHAlStXcOXKFUycOBHLli2DpaWl2LGoH2MxIfr/WltbsXXrVpw4cQKRkZGIi4vjpFjq0/R6Pc6cOYOSkhIsWrQI8+bN4795Eh2LCdFPCIKAf//73/j666/h6uqKiRMnQi6Xix2LqNs1NzfjyJEj0Gq1WLFiBZcDk8lgMSG6i9TUVHz44YfQaDSYPn067O3txY5E1G1KSkpw6tQpuLm5YfXq1QgLCxM7EpERiwnRPRQXF+Pdd99FQUEBxowZg5CQELEjEXWJwWBASkoKrl+/joSEBCxfvhxOTk5ixyJqg8WE6Geo1Wp8+umnOHXqFAICAjB69Gie2iGzpFarcezYMTQ3N2Px4sWYNWsWpFKp2LGI2mExIfoFgiDgzJkz2LZtGzQaDSZOnAh3d3exYxH9aoWFhTh9+jS8vb2xcuVKDBo0SOxIRPfEYkL0KymVSmzZsgWZmZmIiYnBkCFDuIKBTJper8fFixdx69YtjB07Fk8++STnS5HJYzEh6gCdToddu3Zh165dsLe3x8SJE2Frayt2LKJ2VCoVTp06Bb1ej0cffRRTp05lkSazwGJC1AnXr1/Hli1bUFZWhlGjRiE0NFTsSEQAfhwlSUlJwY0bNzBo0CAsW7aMGwaSWWExIeqkhoYGfPbZZzh9+jTc3NwwduxY2NnZiR2L+rGysjKcPn0aUqkUCxYswMyZMyGTycSORdQhLCZEXSAIAlJTU7Ft2zYolUrExcUhMjKSQ+bUq7RaLS5evIjc3FwMGTIES5cuhZ+fn9ixiDqFxYSoG6jVanz//fc4dOgQrKysMG7cOLi5uYkdi/qBoqIinD17FtbW1liyZAkmT57MZcBk1lhMiLpRVlYWPvvsM2RlZSE0NBQjRoyAQqEQOxb1QY2Njbhw4QKUSiWGDx+O3/72t/Dw8BA7FlGXsZgQdTOdToejR49i+/btaGpqQlxcHMLCwnh6h7qFRqNBamoqsrKy4OPjg8WLF2P06NH890V9BosJUQ9RqVT49ttvcebMGSgUCowYMQIBAQFixyIzZTAYcPPmTaSlpcHGxgazZ8/GjBkzYGVlJXY0om7FYkLUw3Jzc7F9+3akpaXB0dERCQkJHHKnDikqKsKFCxeg0+kwefJkzJs3Dy4uLmLHIuoRLCZEvUAQBFy9ehXfffcdsrKy4O3tjYSEBDg6OoodjUxYdXU1kpKSUFNTg9jYWCxZsgRBQUFixyLqUSwmRL3IYDDg/Pnz2LFjB4qKihAcHIz4+HjY2NiIHY1MiEqlQkpKCpRKJUJCQrBkyRLExsZyHgn1CywmRCLQaDQ4fvw4du/ejaqqKgQFBSE2NhYODg5iRyMRVVVVISUlBWVlZQgKCsLs2bMxevRobpJG/QqLCZGI1Go1Tpw4gYMHD6KsrAze3t6IjY3l1Yv7mdLSUqSlpaGqqgrBwcGYM2cORo4cyUJC/RKLCZEJ0Gg0OH/+PPbv34/8/Hw4Oztj6NCh8PPz4/B9HyUIAm7fvo309HQ0NjYiLCwMs2bNwogRI2BhYSF2PCLRsJgQmRCDwYDU1FTs378f169fh6WlJYYMGYKQkBC+WfURTU1NuHnzJrKzs6HX6zFkyBDMmjULgwcPZgklAosJkUkSBAFZWVk4cOAALl++DL1ej+DgYERERHCZqBkSBAGlpaXIzMyEUqmEg4MDxo4di8TERF6Zmug/sJgQmbjS0lKcPXsWp06dQkVFBezt7TFo0CAMHDgQcrlc7Hj0M1pbW3Hz5k1kZWVBo9EgJCQEkydPxqhRo2Brayt2PCKTxGJCZCZ0Oh3S09Nx5swZpKamoqWlBX5+foiMjISnpydPA5gIvV6PkpIS3Lp1CyUlJbCxscGYMWOQmJjISxMQ/QosJkRmSKVSISkpCSdPnkRRUREUCgUCAgIQGhoKNzc3vvn1sjtlJCcnByUlJbCwsEBgYCAmTJiA0aNHcxk4UQewmBCZsTvXT7lw4QIuX74MlUoFmUwGf39/BAcHw9vbG1KpVOyYfdJPy0hpaSmkUikCAwMxcuRIxMfHw9fXlwWRqBNYTIj6CL1ej+zsbKSnp+PSpUtQKpUQBAE+Pj4IDg6Gv78/98XooqamJpSUlKCwsBBKpbJNGYmLi+PybqJuwGJC1Afd2SMjLS0Nly5dQkFBAbRaLVxcXODt7Q1fX194eHhwCfIv0Gq1KC0tRVFREcrKytDY2AgrKyuEhIQgLi6OZYSoB7CYEPVxgiBAqVQiIyMDWVlZyMjIQF1dHXQ6HZydneHj4wMfHx94enr2+6Ki1WpRWVmJkpISlJaWoqamBgqFAt7e3hgyZAjCw8MRHh7Oiy8S9SAWE6J+xmAwoKioCFlZWcjOzsa1a9eMRcXJyQmurq5wc3ODq6srXFxc+mxZ0Wq1qKqqQkVFBSorK1FbW4uGhgYoFAo4OTkhJiYGkZGRiIiIgIeHB0dFiHoJiwlRP3enqGRnZyMnJwd5eXlQKpXQarXQ6XSws7ODo6Mj3NzcjIXF2trabN6o9Xo96uvrUV9fj9raWlRWVqKmpgZqtRpyuRw2NjYIDg5GSEgIAgICEBgYCD8/P04aJhIJiwkRtdPS0oKSkhIUFRWhuLgYBQUFyM/Ph1qthlarhUQigbW1NaytrWFrawsHBwfY2dnB3t4ednZ2sLW17ZWRFkEQoNPp0NLSArVajYaGBtTV1aGurg5qtRpqtRqtra2wsLCATCaDtbW1sYQEBgYiICAAPj4+fXZUiMgcsZgQ0a9iMBhQVVWFkpISVFVVobq6GlVVVaisrERFRQXq6+uh1+uh0+mg1+uhUCggl8uhUCggk8mMH//0j0wmw50fQYIgtPnz09s0Gg1aWlrQ2toKrVYLjUZj/C8ASKVSY/lwcHCAt7c3vL294e7uDjc3N7i7u8Pd3R1OTk5mM9JD1F+xmBBRt2htbUV1dTWqq6uhUqnQ0NCApqYm45/GxkY0NzejubkZLS0taGlpgUajgUQigUQigVQqbfPfn/6xsbGBg4NDmxEZGxubNv/v4OAANzc3WFtbi/2lIKIuYDEhIiIik8HZXURERGQyWEyIiIjIZLCYEBERkclgMSEiIiKTwWJCREREJoPFhIiIiEwGiwkRERGZDBYTIiIiMhksJkRERGQyWEyIiIjIZLCYEBERkclgMSEiIiKTwWJCREREJoPFhIiIiEwGiwkRERGZDBYTIrqna9eu4cEHH0RgYCCsrKzg6+uLqVOn4v333xc7GhH1URJBEASxQxCR6Tl//jwmTpyIgIAA/Pa3v4WXlxeKiopw4cIF5ObmIicnR+yIRNQHsZgQ0V3NmjULly9fRnZ2NpycnNp8rqKiAh4eHuIEI6I+jadyiOiucnNzERUV1a6UAGhXSr744guMGDECNjY2cHZ2xvjx43H48OE2x2zevBlRUVGwtLSEj48PVq1ahdra2jbHTJgwAdHR0UhJScHo0aNhbW2N4OBgfPTRR22O+/TTTyGRSHD79u02t588eRISiQQnT5403nbr1i0sWLAAXl5esLKygp+fH5YsWYK6uroOf02IqOexmBDRXQUGBiIlJQUZGRk/e9wbb7yB3/zmN5DL5XjzzTfxxhtvwN/fH8ePHzce8/rrr2PVqlXw8fHBhg0bsGDBAmzZsgXTpk2DVqtt83g1NTWYOXMm4uLi8M4778DPzw8rV67EJ5980uHXoNFoMH36dFy4cAGrV6/GBx98gBUrViAvL69dKSIiEyEQEd3F4cOHBQsLC8HCwkIYNWqU8OKLLwqHDh0SNBqN8Zhbt24JUqlUmDdvnqDX69vc32AwCIIgCBUVFYJCoRCmTZvW5phNmzYJAIRPPvnEeFtiYqIAQNiwYYPxttbWVmHo0KGCh4eH8bn/9a9/CQCE/Pz8Ns954sQJAYBw4sQJQRAEIS0tTQAgbN++vVu+JkTU8zhiQkR3NXXqVCQlJWH27Nm4cuUK3nnnHUyfPh2+vr7Ys2cPAGD37t0wGAz44x//CKm07Y8TiUQCADh69Cg0Gg3WrVvX5pjly5fDwcEB+/bta3M/mUyGp556yvixQqHAU089hYqKCqSkpHToNTg6OgIADh06hKampg7dl4jEwWJCRPc0fPhw7Ny5EzU1Nbh06RJefvllNDQ04MEHH8T169eRm5sLqVSKyMjIez5GQUEBAGDQoEFtblcoFAgJCTF+/g4fHx/Y2tq2uS0sLAwA2s0p+SXBwcF4/vnn8fHHH8PNzQ3Tp0/HBx98wPklRCaMxYSIfpFCocDw4cPx1ltv4cMPP4RWq8X27dtFy3NnNOY/6fX6drdt2LABV69exSuvvILm5masWbMGUVFRKC4u7umYRNQJLCZE1CHx8fEAAKVSidDQUBgMBly/fv2exwcGBgIAsrKy2tyu0WiQn59v/PwdpaWlUKvVbW7Lzs4GAAQFBQEAnJ2dAaDdBNb/HH25Y/Dgwfjv//5vnD59GmfOnEFJSUm7lT5EZBpYTIjork6cOAHhLtsc7d+/H8CPp2bmzp0LqVSKN998EwaDoc1xd+47ZcoUKBQKvPfee20eb+vWrairq8OsWbPa3E+n02HLli3GjzUaDbZs2QJ3d3fExcUBAEJDQwEAp0+fNh6n1+vxj3/8o81j1dfXQ6fTtblt8ODBkEqlaG1t/XVfCCLqVTKxAxCRaVq9ejWampowb948hIeHQ6PR4Pz58/j2228RFBSEpUuXwsnJCa+++ir+9Kc/Ydy4cZg/fz4sLS1x+fJl+Pj4YP369XB3d8fLL7+MN954AzNmzMDs2bORlZWFzZs3Y/jw4Xj00UfbPK+Pjw/efvtt3L59G2FhYfj222+Rnp6Of/zjH5DL5QCAqKgojBw5Ei+//DKqq6vh4uKCb775pl0JOX78OJ599lksXLgQYWFh0Ol0+Pzzz2FhYYEFCxb02teSiDpA5FVBRGSiDhw4IDzxxBNCeHi4YGdnJygUCmHAgAHC6tWrhfLy8jbHfvLJJ0JsbKxgaWkpODs7C4mJicKRI0faHLNp0yYhPDxckMvlgqenp7By5UqhpqamzTGJiYlCVFSUkJycLIwaNUqwsrISAgMDhU2bNrXLl5ubK0yZMkWwtLQUPD09hVdeeUU4cuRIm+XCeXl5whNPPCGEhoYKVlZWgouLizBx4kTh6NGj3fq1IqLuwy3pichkTJgwAVVVVb+4qRsR9V2cY0JEREQmg8WEiIiITAaLCREREZkMzjEhIiIik8EREyIiIjIZLCZERERkMlhMiIiIyGSwmBAREZHJYDEhIiIik8FiQkRERCaDxYSIiIhMBosJERERmQwWEyIiIjIZLCZERERkMlhMiIiIyGSwmBAREZHJYDEhIiIik/H/AEJxs3ozQJnXAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3\n",
    "\n",
    "\n",
    "# Data\n",
    "A = 117511  # Size of WOS\n",
    "B = 179198  # Size of OAL\n",
    "C = 213489  # Size of SCP\n",
    "\n",
    "AB = 27121  # WOS and OAL\n",
    "AC = 18877   # WOS and SCP\n",
    "BC = 41824   # OAL and SCP\n",
    "ABC = 10853  # WOS, OAL, and SCP\n",
    "# Adjust sizes for the Venn diagram\n",
    "A_only = A - AB - AC + ABC\n",
    "B_only = B - AB - BC + ABC\n",
    "C_only = C - AC - BC + ABC\n",
    "AB_only = AB - ABC\n",
    "AC_only = AC - ABC\n",
    "BC_only = BC - ABC\n",
    "\n",
    "# Total unique elements\n",
    "total_unique = A + B + C - AB - AC - BC + ABC\n",
    "\n",
    "# Draw the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC),\n",
    "             set_labels=('Web of Science', 'OpenAlex', 'Scopus'))\n",
    "\n",
    "# Update colors to grayscale\n",
    "colors = ['0.8', '0.6', '0.4', '0.5', '0.3', '0.2', '0.1']\n",
    "areas = ['100', '010', '110', '001', '101', '011', '111']\n",
    "\n",
    "for area, color in zip(areas, colors):\n",
    "    if venn.get_patch_by_id(area):\n",
    "        venn.get_patch_by_id(area).set_color(color)\n",
    "        venn.get_patch_by_id(area).set_edgecolor('black')\n",
    "        venn.get_patch_by_id(area).set_alpha(0.6)\n",
    "\n",
    "# Add percentages to the labels\n",
    "for idx, area in enumerate(areas):\n",
    "    label = venn.get_label_by_id(area)\n",
    "    if label:\n",
    "        subset_size = int(label.get_text())\n",
    "        percentage = (subset_size / total_unique) * 100\n",
    "        label.set_text(f\"{subset_size}\\n({percentage:.1f}%)\")\n",
    "\n",
    "plt.title(\"# SDG 08 #\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8507b801",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "9c201e6c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# Data\n",
    "A = 298061   # Size of WOS\n",
    "B = 303401  # Size of OAL\n",
    "C = 286967  # Size of SCP\n",
    "\n",
    "AB = 40877  # WOS and OAL\n",
    "AC = 41699   # WOS and SCP\n",
    "BC = 59900   # OAL and SCP\n",
    "ABC = 15198  # WOS, OAL, and SCP\n",
    "# Adjust sizes for the Venn diagram\n",
    "A_only = A - AB - AC + ABC\n",
    "B_only = B - AB - BC + ABC\n",
    "C_only = C - AC - BC + ABC\n",
    "AB_only = AB - ABC\n",
    "AC_only = AC - ABC\n",
    "BC_only = BC - ABC\n",
    "\n",
    "# Total unique elements\n",
    "total_unique = A + B + C - AB - AC - BC + ABC\n",
    "\n",
    "# Draw the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC),\n",
    "             set_labels=('Web of Science', 'OpenAlex', 'Scopus'))\n",
    "\n",
    "# Update colors to grayscale\n",
    "colors = ['0.8', '0.6', '0.4', '0.5', '0.3', '0.2', '0.1']\n",
    "areas = ['100', '010', '110', '001', '101', '011', '111']\n",
    "\n",
    "for area, color in zip(areas, colors):\n",
    "    if venn.get_patch_by_id(area):\n",
    "        venn.get_patch_by_id(area).set_color(color)\n",
    "        venn.get_patch_by_id(area).set_edgecolor('black')\n",
    "        venn.get_patch_by_id(area).set_alpha(0.6)\n",
    "\n",
    "# Add percentages to the labels\n",
    "for idx, area in enumerate(areas):\n",
    "    label = venn.get_label_by_id(area)\n",
    "    if label:\n",
    "        subset_size = int(label.get_text())\n",
    "        percentage = (subset_size / total_unique) * 100\n",
    "        label.set_text(f\"{subset_size}\\n({percentage:.1f}%)\")\n",
    "\n",
    "plt.title(\"# SDG 09 #\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b4c775b8",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "f68f7424",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib_venn import venn3\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# Data\n",
    "A = 149582  # Size of WOS\n",
    "B = 371231  # Size of OAL\n",
    "C = 289096  # Size of SCP\n",
    "\n",
    "AB = 34272  # WOS and OAL\n",
    "AC = 28951   # WOS and SCP\n",
    "BC = 32641   # OAL and SCP\n",
    "ABC = 9101  # WOS, OAL, and SCP\n",
    "# Adjust sizes for the Venn diagram\n",
    "A_only = A - AB - AC + ABC\n",
    "B_only = B - AB - BC + ABC\n",
    "C_only = C - AC - BC + ABC\n",
    "AB_only = AB - ABC\n",
    "AC_only = AC - ABC\n",
    "BC_only = BC - ABC\n",
    "\n",
    "# Total unique elements\n",
    "total_unique = A + B + C - AB - AC - BC + ABC\n",
    "\n",
    "# Draw the Venn diagram\n",
    "plt.figure(figsize=(10, 7))\n",
    "venn = venn3(subsets=(A_only, B_only, AB_only, C_only, AC_only, BC_only, ABC),\n",
    "             set_labels=('Web of Science', 'OpenAlex', 'Scopus'))\n",
    "\n",
    "# Update colors to grayscale\n",
    "colors = ['0.8', '0.6', '0.4', '0.5', '0.3', '0.2', '0.1']\n",
    "areas = ['100', '010', '110', '001', '101', '011', '111']\n",
    "\n",
    "for area, color in zip(areas, colors):\n",
    "    if venn.get_patch_by_id(area):\n",
    "        venn.get_patch_by_id(area).set_color(color)\n",
    "        venn.get_patch_by_id(area).set_edgecolor('black')\n",
    "        venn.get_patch_by_id(area).set_alpha(0.6)\n",
    "\n",
    "# Add percentages to the labels\n",
    "for idx, area in enumerate(areas):\n",
    "    label = venn.get_label_by_id(area)\n",
    "    if label:\n",
    "        subset_size = int(label.get_text())\n",
    "        percentage = (subset_size / total_unique) * 100\n",
    "        label.set_text(f\"{subset_size}\\n({percentage:.1f}%)\")\n",
    "\n",
    "plt.title(\"# SDG 10 #\")\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbea56de",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

